Measurement of electron antineutrino oscillation based on 1230 days of operation of the Daya Bay experiment

A measurement of electron antineutrino oscillation by the Daya Bay Reactor Neutrino Experiment is described in detail. Six 2.9-GW$_{\rm th}$ nuclear power reactors of the Daya Bay and Ling Ao nuclear power facilities served as intense sources of $\overline{\nu}_{e}$'s. Comparison of the $\overline{\nu}_{e}$ rate and energy spectrum measured by antineutrino detectors far from the nuclear reactors ($\sim$1500-1950 m) relative to detectors near the reactors ($\sim$350-600 m) allowed a precise measurement of $\overline{\nu}_{e}$ disappearance. More than 2.5 million $\overline{\nu}_{e}$ inverse beta decay interactions were observed, based on the combination of 217 days of operation of six antineutrino detectors (Dec. 2011--Jul. 2012) with a subsequent 1013 days using the complete configuration of eight detectors (Oct. 2012--Jul. 2015). The $\overline{\nu}_{e}$ rate observed at the far detectors relative to the near detectors showed a significant deficit, $R=0.949 \pm 0.002(\mathrm{stat.}) \pm 0.002(\mathrm{syst.})$. The energy dependence of $\overline{\nu}_{e}$ disappearance showed the distinct variation predicted by neutrino oscillation. Analysis using an approximation for the three-flavor oscillation probability yielded the flavor-mixing angle $\sin^22\theta_{13}=0.0841 \pm 0.0027(\mathrm{stat.}) \pm 0.0019(\mathrm{syst.})$ and the effective neutrino mass-squared difference of $\left|{\Delta}m^2_{\mathrm{ee}}\right|=(2.50 \pm 0.06(\mathrm{stat.}) \pm 0.06(\mathrm{syst.})) \times 10^{-3}\ {\rm eV}^2$. Analysis using the exact three-flavor probability found ${\Delta}m^2_{32}=(2.45 \pm 0.06(\mathrm{stat.}) \pm 0.06(\mathrm{syst.})) \times 10^{-3}\ {\rm eV}^2$ assuming the normal neutrino mass hierarchy and ${\Delta}m^2_{32}=(-2.56 \pm 0.06(\mathrm{stat.}) \pm 0.06(\mathrm{syst.})) \times 10^{-3}\ {\rm eV}^2$ for the inverted hierarchy.

==> anc/DayaBay_AntineutrinoSpectrum_EH1_1230days.txt <==
# Reconstructed energy spectrum of the prompt signals from antineutrino
# candidate interactions in the detectors of Experimental Hall 1 (EH1)
#
# Taken from Figure 37 of:
# "Measurement of electron antineutrino oscillation based on 1230 days of operation of the Daya Bay experiment"
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nobs:        Total number of observed candidate events in the given energy bin
# Npred:       Total predicted number of candidate events in the given energy bin, including backgrounds, best fit everything
# Npred_noosc: Total predicted number of candidate events in the given energy bin given no oscillation hypothesis, including backgrounds, best fit everything
# Nbkg:        Estimated background in the given energy bin, best fit everything
# Nacc:        Estimated number of accidental events in the given energy bin, best fit everything
# Nalphan:     Estimated number of Alpha-N events in the given energy bin, best fit everything
# Namc:        Estimated number of AmC events in the given energy bin, best fit everything
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin, best fit everything
# Nfastn:      Estimated number of fast neutron events in the given energy bin, best fit everything
#
# Emin  Emax    Ec   Nobs      Npred Npred_noosc     Nbkg     Nacc  Nalphan     Namc    Nlihe   Nfastn
  0.70  1.30  1.00  43781   43762.24    44909.55  8350.73  7993.61    41.04   172.97    76.45    66.66
  1.30  1.50  1.40  31619   31619.00    32586.62  1896.31  1776.19    14.03    34.15    49.32    22.62
  1.50  1.70  1.60  40024   39816.93    40953.64  1673.94  1551.17    12.23    26.56    61.17    22.81
  1.70  1.90  1.80  47052   47166.00    48420.78  1072.11   945.95     9.54    20.65    72.98    22.99
  1.90  2.10  2.00  53432   53343.20    54651.85   698.31   568.09     7.38    16.06    83.61    23.17
  2.10  2.30  2.20  58628   58950.05    60277.26   511.96   372.73     5.73    12.49    97.66    23.34
  2.30  2.50  2.40  63823   63872.66    65189.09   526.98   384.39     4.42     9.72   104.95    23.50
  2.50  2.70  2.60  66905   66714.33    67972.82   659.84   508.02     3.26     7.56   117.34    23.66
  2.70  2.90  2.80  67597   67758.83    68929.60   785.76   627.15     2.17     5.88   126.75    23.82
  2.90  3.10  3.00  67761   67661.85    68741.30   491.86   328.46     1.47     4.57   133.38    23.97
  3.10  3.30  3.20  66409   66622.81    67606.53   251.23    82.37     1.03     3.55   140.16    24.12
  3.30  3.50  3.40  63852   64036.13    64910.36   192.98    24.63     0.59     2.76   140.73    24.26
  3.50  3.70  3.60  60164   60116.07    60876.11   178.03     9.54     0.51     2.15   141.42    24.41
  3.70  3.90  3.80  55403   55534.55    56185.50   171.80     4.36     0.45     1.67   140.77    24.54
  3.90  4.10  4.00  51728   51454.86    52014.86   171.79     2.78     0.45     1.30   142.58    24.68
  4.10  4.30  4.20  47916   47950.64    48436.29   168.47     2.14     0.44     1.01   140.06    24.81
  4.30  4.50  4.40  44952   44750.70    45173.69   171.10     1.60     0.53     0.79   143.24    24.94
  4.50  4.70  4.60  41353   41278.06    41642.85   168.61     1.05     1.00     0.61   140.89    25.07
  4.70  4.90  4.80  37622   37681.01    37993.04   170.51     0.59     1.58     0.48   142.67    25.19
  4.90  5.10  5.00  33677   33672.54    33934.18   169.85     0.32     1.32     0.37   142.53    25.31
  5.10  5.30  5.20  29657   29668.45    29885.05   169.36     0.22     0.99     0.29   142.44    25.43
  5.30  5.50  5.40  25660   25603.96    25779.87   169.25     0.19     1.00     0.22   142.29    25.55
  5.50  5.70  5.60  21537   21696.94    21837.40   167.50     0.17     1.43     0.17   140.07    25.66
  5.70  5.90  5.80  18159   18158.70    18269.56   169.44     0.16     1.94     0.14   141.43    25.77
  5.90  6.10  6.00  15236   15203.11    15290.76   164.86     0.16     2.37     0.11   136.34    25.88
  6.10  6.30  6.20  12603   12519.47    12587.78   163.59     0.16     3.56     0.08   133.79    25.99
  6.30  6.50  6.40   9792    9805.97     9856.63   160.69     0.17     4.51     0.06   129.85    26.10
  6.50  6.70  6.60   7447    7420.26     7456.47   158.46     0.16     4.49     0.05   127.57    26.20
  6.70  6.90  6.80   5698    5648.55     5674.58   154.08     0.15     3.23     0.04   124.36    26.30
  6.90  7.10  7.00   4250    4265.08     4283.67   145.94     0.14     1.72     0.03   117.64    26.40
  7.10  7.30  7.20   3031    3104.59     3117.36   141.35     0.14     0.87     0.02   113.82    26.50
  7.30  7.50  7.40   2154    2123.78     2131.99   136.21     0.15     0.39     0.02   109.06    26.59
  7.50  7.70  7.60   1308    1342.50     1347.29   130.37     0.16     0.06     0.01   103.44    26.69
  7.70  7.90  7.80    862     860.02      862.80   123.10     0.18     0.03     0.01    96.09    26.78
  7.90 12.00  9.95   2873    2862.84     2868.11  1259.46     1.69     0.06     0.04   690.82   566.85


==> anc/DayaBay_AntineutrinoSpectrum_EH2_1230days.txt <==
# Reconstructed energy spectrum of the prompt signals from antineutrino
# candidate interactions in the detectors of Experimental Hall 2 (EH2)
#
# Taken from Figure 37 of:
# "Measurement of electron antineutrino oscillation based on 1230 days of operation of the Daya Bay experiment"
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nobs:        Total number of observed candidate events in the given energy bin
# Npred:       Total predicted number of candidate events in the given energy bin, including backgrounds, best fit everything
# Npred_noosc: Total predicted number of candidate events in the given energy bin given no oscillation hypothesis, including backgrounds, best fit everything
# Nbkg:        Estimated background in the given energy bin, best fit everything
# Nacc:        Estimated number of accidental events in the given energy bin, best fit everything
# Nalphan:     Estimated number of Alpha-N events in the given energy bin, best fit everything
# Namc:        Estimated number of AmC events in the given energy bin, best fit everything
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin, best fit everything
# Nfastn:      Estimated number of fast neutron events in the given energy bin, best fit everything
#
# Emin  Emax    Ec   Nobs      Npred Npred_noosc     Nbkg     Nacc  Nalphan     Namc    Nlihe   Nfastn
  0.70  1.30  1.00  36051   35986.67    37185.69  5755.68  5492.93    27.95   143.70    47.65    43.45
  1.30  1.50  1.40  26727   26740.36    27737.33  1361.01  1277.42     9.71    28.37    30.74    14.78
  1.50  1.70  1.60  33786   33820.17    34975.76  1205.78  1122.09     8.59    22.06    38.12    14.91
  1.70  1.90  1.80  40038   40232.19    41494.76   754.99   670.54     6.77    17.16    45.48    15.04
  1.90  2.10  2.00  45745   45643.60    46949.69   487.16   401.20     5.33    13.35    52.11    15.17
  2.10  2.30  2.20  50634   50527.59    51843.50   351.86   261.16     4.17    10.38    60.86    15.29
  2.30  2.50  2.40  54820   54812.58    56111.11   363.07   270.93     3.26     8.07    65.40    15.41
  2.50  2.70  2.60  57405   57295.23    58531.57   461.06   363.69     2.44     6.28    73.13    15.52
  2.70  2.90  2.80  58109   58223.46    59369.34   560.48   459.29     1.68     4.88    78.99    15.63
  2.90  3.10  3.00  58185   58206.28    59259.79   340.38   236.56     1.16     3.80    83.13    15.74
  3.10  3.30  3.20  57631   57378.63    58336.56   164.15    57.18     0.82     2.95    87.35    15.84
  3.30  3.50  3.40  55398   55189.45    56039.22   123.77    17.34     0.49     2.30    87.70    15.95
  3.50  3.70  3.60  51881   51831.78    52569.43   113.12     6.72     0.43     1.79    88.14    16.04
  3.70  3.90  3.80  47954   47864.62    48495.09   108.67     3.05     0.36     1.39    87.73    16.14
  3.90  4.10  4.00  44177   44348.86    44890.55   108.48     1.95     0.36     1.08    88.86    16.24
  4.10  4.30  4.20  41219   41322.06    41791.25   106.31     1.50     0.35     0.84    87.29    16.33
  4.30  4.50  4.40  38597   38570.46    38978.77   107.87     1.12     0.41     0.65    89.27    16.42
  4.50  4.70  4.60  35364   35579.36    35931.20   106.30     0.73     0.75     0.51    87.80    16.51
  4.70  4.90  4.80  32690   32492.92    32793.74   107.48     0.40     1.17     0.40    88.92    16.59
  4.90  5.10  5.00  28834   29037.58    29289.66   107.03     0.21     1.01     0.31    88.83    16.68
  5.10  5.30  5.20  25503   25587.65    25796.26   106.71     0.13     0.81     0.24    88.77    16.76
  5.30  5.50  5.40  22057   22093.44    22262.95   106.69     0.11     0.88     0.19    88.68    16.84
  5.50  5.70  5.60  18786   18722.67    18858.03   105.72     0.10     1.27     0.14    87.29    16.92
  5.70  5.90  5.80  15573   15664.86    15771.66   107.05     0.09     1.71     0.11    88.14    17.00
  5.90  6.10  6.00  13162   13112.73    13197.15   104.34     0.09     2.12     0.09    84.97    17.07
  6.10  6.30  6.20  10820   10806.85    10872.68   103.81     0.10     3.12     0.07    83.38    17.15
  6.30  6.50  6.40   8558    8468.32     8517.18   102.23     0.09     3.94     0.05    80.93    17.22
  6.50  6.70  6.60   6343    6401.80     6436.73   100.86     0.09     3.93     0.04    79.50    17.29
  6.70  6.90  6.80   4836    4866.66     4891.79    97.82     0.08     2.85     0.03    77.50    17.36
  6.90  7.10  7.00   3685    3671.14     3689.10    92.38     0.08     1.54     0.02    73.32    17.43
  7.10  7.30  7.20   2710    2668.79     2681.15    89.28     0.08     0.75     0.02    70.93    17.49
  7.30  7.50  7.40   1856    1823.69     1831.66    85.96     0.08     0.34     0.02    67.97    17.56
  7.50  7.70  7.60   1178    1145.49     1150.15    82.25     0.09     0.06     0.01    64.46    17.62
  7.70  7.90  7.80    686     722.94      725.64    77.71     0.10     0.03     0.01    59.88    17.68
  7.90 12.00  9.95   2211    2213.71     2218.82   805.67     0.96     0.05     0.03   430.53   374.10


==> anc/DayaBay_AntineutrinoSpectrum_EH3_1230days.txt <==
# Reconstructed energy spectrum of the prompt signals from antineutrino
# candidate interactions in the detectors of Experimental Hall 3 (EH3)
#
# Taken from Figure 37 of:
# "Measurement of electron antineutrino oscillation based on 1230 days of operation of the Daya Bay experiment"
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nobs:        Total number of observed candidate events in the given energy bin
# Npred:       Total predicted number of candidate events in the given energy bin, including backgrounds, best fit everything
# Npred_noosc: Total predicted number of candidate events in the given energy bin given no oscillation hypothesis, including backgrounds, best fit everything
# Nbkg:        Estimated background in the given energy bin, best fit everything
# Nacc:        Estimated number of accidental events in the given energy bin, best fit everything
# Nalphan:     Estimated number of Alpha-N events in the given energy bin, best fit everything
# Namc:        Estimated number of AmC events in the given energy bin, best fit everything
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin, best fit everything
# Nfastn:      Estimated number of fast neutron events in the given energy bin, best fit everything
#
# Emin  Emax    Ec   Nobs      Npred Npred_noosc     Nbkg     Nacc  Nalphan     Namc    Nlihe   Nfastn
  0.70  1.30  1.00  11952   12047.71    12471.88  2626.14  2438.98    41.30   127.86     9.35     8.66
  1.30  1.50  1.40   8506    8473.70     8902.89   625.07   575.65    15.20    25.24     6.03     2.94
  1.50  1.70  1.60  10396   10473.80    11144.36   548.76   504.55    14.13    19.63     7.48     2.96
  1.70  1.90  1.80  12243   12198.25    13118.39   342.30   303.61    11.51    15.27     8.92     2.99
  1.90  2.10  2.00  13696   13643.77    14780.90   216.56   181.88     9.58    11.87    10.22     3.01
  2.10  2.30  2.20  15079   14971.28    16289.40   148.99   117.11     7.67     9.23    11.94     3.03
  2.30  2.50  2.40  16168   16163.13    17617.34   149.32   120.04     6.21     7.18    12.83     3.05
  2.50  2.70  2.60  16776   16857.95    18373.67   187.87   159.99     4.87     5.59    14.35     3.07
  2.70  2.90  2.80  17119   17121.61    18637.47   225.12   198.55     3.64     4.34    15.50     3.09
  2.90  3.10  3.00  17064   17088.51    18573.53   129.88   104.51     2.57     3.38    16.31     3.11
  3.10  3.30  3.20  16887   16831.10    18254.51    51.16    26.37     1.88     2.63    17.14     3.13
  3.30  3.50  3.40  16134   16198.72    17519.43    31.50     7.90     1.20     2.04    17.21     3.15
  3.50  3.70  3.60  15186   15232.31    16423.84    26.19     3.06     1.08     1.59    17.29     3.17
  3.70  3.90  3.80  14047   14098.42    15152.62    23.87     1.39     0.84     1.24    17.21     3.19
  3.90  4.10  4.00  13058   13090.34    14023.56    23.28     0.88     0.79     0.96    17.43     3.21
  4.10  4.30  4.20  12261   12226.18    13055.95    22.56     0.67     0.79     0.75    17.13     3.22
  4.30  4.50  4.40  11388   11433.21    12171.75    22.67     0.49     0.85     0.58    17.52     3.24
  4.50  4.70  4.60  10542   10568.43    11217.79    22.76     0.30     1.52     0.45    17.23     3.26
  4.70  4.90  4.80   9596    9666.96    10231.97    23.50     0.15     2.28     0.35    17.45     3.27
  4.90  5.10  5.00   8881    8653.87     9134.95    23.20     0.06     2.15     0.27    17.43     3.29
  5.10  5.30  5.20   7638    7637.34     8041.18    22.88     0.02     1.93     0.21    17.42     3.30
  5.30  5.50  5.40   6667    6599.53     6931.58    23.29     0.01     2.40     0.17    17.40     3.32
  5.50  5.70  5.60   5678    5598.39     5866.47    24.11     0.01     3.51     0.13    17.13     3.33
  5.70  5.90  5.80   4759    4690.35     4904.09    25.46     0.01     4.71     0.10    17.29     3.35
  5.90  6.10  6.00   3847    3932.58     4103.19    26.08     0.01     5.96     0.08    16.67     3.36
  6.10  6.30  6.20   3139    3242.76     3376.81    28.29     0.01     8.48     0.06    16.36     3.38
  6.30  6.50  6.40   2516    2542.31     2642.45    30.01     0.01    10.69     0.05    15.88     3.39
  6.50  6.70  6.60   1906    1923.78     1995.89    29.79     0.01    10.74     0.04    15.60     3.40
  6.70  6.90  6.80   1480    1461.32     1513.52    26.48     0.01     7.82     0.03    15.21     3.42
  6.90  7.10  7.00   1099    1098.28     1135.76    22.14     0.01     4.30     0.02    14.39     3.43
  7.10  7.30  7.20    764     794.05      819.92    19.41     0.01     2.03     0.02    13.92     3.44
  7.30  7.50  7.40    544     537.87      554.57    17.72     0.01     0.91     0.01    13.34     3.45
  7.50  7.70  7.60    331     333.90      343.69    16.31     0.01     0.17     0.01    12.65     3.47
  7.70  7.90  7.80    223     208.81      214.52    15.32     0.01     0.08     0.01    11.75     3.48
  7.90 12.00  9.95    580     582.27      593.24   158.33     0.07     0.14     0.03    84.48    73.62


==> anc/DayaBay_BackgroundSpectrumNominal_EH1_1230days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 1 (EH1) 
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nbkg:        Estimated background in the given energy bin, nominal
# Nacc:        Estimated number of accidental events in the given energy bin, nominal
# Nalphan:     Estimated number of Alpha-N events in the given energy bin, nominal
# Namc:        Estimated number of AmC events in the given energy bin, nominal
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin, nominal
# Nfastn:      Estimated number of fast neutron events in the given energy bin, nominal
#
# Emin  Emax    Ec     Nbkg     Nacc  Nalphan     Namc    Nlihe   Nfastn
  0.70  1.30  1.00  8337.52  7990.33    40.66   171.00    70.51    65.01
  1.30  1.50  1.40  1890.66  1775.46    13.89    33.76    45.48    22.07
  1.50  1.70  1.60  1667.57  1550.54    12.12    26.26    56.41    22.25
  1.70  1.90  1.80  1065.15   945.56     9.45    20.42    67.29    22.43
  1.90  2.10  2.00   690.76   567.86     7.31    15.88    77.10    22.60
  2.10  2.30  2.20   503.43   372.58     5.67    12.35    90.06    22.77
  2.30  2.50  2.40   517.92   384.23     4.38     9.61    96.78    22.93
  2.50  2.70  2.60   649.80   507.81     3.23     7.47   108.21    23.08
  2.70  2.90  2.80   774.96   626.89     2.15     5.81   116.89    23.23
  2.90  3.10  3.00   480.69   328.34     1.46     4.52   123.00    23.38
  3.10  3.30  3.20   239.63    82.33     1.02     3.51   129.24    23.53
  3.30  3.50  3.40   181.37    24.62     0.58     2.73   129.77    23.67
  3.50  3.70  3.60   166.38     9.53     0.50     2.13   130.41    23.80
  3.70  3.90  3.80   160.20     4.35     0.45     1.65   129.81    23.94
  3.90  4.10  4.00   160.06     2.78     0.45     1.29   131.47    24.07
  4.10  4.30  4.20   156.93     2.14     0.44     1.00   129.15    24.20
  4.30  4.50  4.40   159.30     1.60     0.53     0.78   132.07    24.32
  4.50  4.70  4.60   156.99     1.05     0.99     0.60   129.90    24.45
  4.70  4.90  4.80   158.73     0.59     1.56     0.47   131.53    24.57
  4.90  5.10  5.00   158.07     0.32     1.30     0.37   131.40    24.69
  5.10  5.30  5.20   157.58     0.22     0.98     0.28   131.30    24.80
  5.30  5.50  5.40   157.47     0.19     0.99     0.22   131.16    24.92
  5.50  5.70  5.60   155.88     0.17     1.42     0.17   129.10    25.03
  5.70  5.90  5.80   157.69     0.16     1.93     0.13   130.34    25.14
  5.90  6.10  6.00   153.50     0.16     2.35     0.10   125.64    25.24
  6.10  6.30  6.20   152.40     0.16     3.53     0.08   123.28    25.35
  6.30  6.50  6.40   149.80     0.17     4.47     0.06   119.65    25.45
  6.50  6.70  6.60   147.74     0.16     4.44     0.05   117.53    25.55
  6.70  6.90  6.80   143.61     0.15     3.20     0.04   114.57    25.65
  6.90  7.10  7.00   136.00     0.14     1.71     0.03   108.37    25.75
  7.10  7.30  7.20   131.72     0.14     0.86     0.02   104.85    25.85
  7.30  7.50  7.40   126.95     0.15     0.39     0.02   100.46    25.94
  7.50  7.70  7.60   121.55     0.16     0.06     0.01    95.28    26.03
  7.70  7.90  7.80   114.85     0.18     0.03     0.01    88.50    26.12
  7.90 12.00  9.95  1190.93     1.69     0.06     0.04   636.26   552.88


==> anc/DayaBay_BackgroundSpectrumNominal_EH2_1230days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 2 (EH2) 
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nbkg:        Estimated background in the given energy bin, nominal
# Nacc:        Estimated number of accidental events in the given energy bin, nominal
# Nalphan:     Estimated number of Alpha-N events in the given energy bin, nominal
# Namc:        Estimated number of AmC events in the given energy bin, nominal
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin, nominal
# Nfastn:      Estimated number of fast neutron events in the given energy bin, nominal
#
# Emin  Emax    Ec     Nbkg     Nacc  Nalphan     Namc    Nlihe   Nfastn
  0.70  1.30  1.00  5749.96  5490.93    27.99   140.43    46.88    43.73
  1.30  1.50  1.40  1359.51  1276.95     9.72    27.73    30.24    14.87
  1.50  1.70  1.60  1204.36  1121.69     8.60    21.56    37.50    15.01
  1.70  1.90  1.80   753.72   670.30     6.78    16.77    44.74    15.14
  1.90  2.10  2.00   485.96   401.06     5.34    13.04    51.26    15.27
  2.10  2.30  2.20   350.64   261.06     4.18    10.14    59.87    15.39
  2.30  2.50  2.40   361.83   270.83     3.27     7.89    64.34    15.51
  2.50  2.70  2.60   459.70   363.56     2.45     6.13    71.94    15.62
  2.70  2.90  2.80   559.01   459.12     1.68     4.77    77.71    15.73
  2.90  3.10  3.00   338.95   236.47     1.16     3.71    81.77    15.84
  3.10  3.30  3.20   162.74    57.16     0.82     2.89    85.92    15.95
  3.30  3.50  3.40   122.39    17.33     0.49     2.24    86.27    16.05
  3.50  3.70  3.60   111.74     6.72     0.43     1.75    86.70    16.15
  3.70  3.90  3.80   107.31     3.05     0.36     1.36    86.30    16.25
  3.90  4.10  4.00   107.11     1.95     0.36     1.06    87.40    16.34
  4.10  4.30  4.20   104.97     1.50     0.35     0.82    85.86    16.43
  4.30  4.50  4.40   106.50     1.12     0.41     0.64    87.80    16.53
  4.50  4.70  4.60   104.95     0.73     0.75     0.50    86.36    16.61
  4.70  4.90  4.80   106.11     0.40     1.17     0.39    87.44    16.70
  4.90  5.10  5.00   105.66     0.21     1.02     0.30    87.35    16.79
  5.10  5.30  5.20   105.33     0.13     0.81     0.23    87.29    16.87
  5.30  5.50  5.40   105.31     0.11     0.88     0.18    87.19    16.95
  5.50  5.70  5.60   104.36     0.10     1.27     0.14    85.82    17.03
  5.70  5.90  5.80   105.67     0.09     1.72     0.11    86.65    17.11
  5.90  6.10  6.00   103.01     0.09     2.12     0.09    83.53    17.18
  6.10  6.30  6.20   102.50     0.10     3.12     0.07    81.96    17.26
  6.30  6.50  6.40   100.97     0.09     3.95     0.05    79.54    17.33
  6.50  6.70  6.60    99.61     0.09     3.94     0.04    78.14    17.40
  6.70  6.90  6.80    96.60     0.08     2.85     0.03    76.16    17.47
  6.90  7.10  7.00    91.23     0.08     1.54     0.02    72.05    17.54
  7.10  7.30  7.20    88.16     0.08     0.76     0.02    69.70    17.61
  7.30  7.50  7.40    84.89     0.08     0.34     0.01    66.78    17.67
  7.50  7.70  7.60    81.24     0.09     0.06     0.01    63.34    17.73
  7.70  7.90  7.80    76.78     0.10     0.03     0.01    58.84    17.80
  7.90 12.00  9.95   800.55     0.96     0.05     0.03   422.98   376.52


==> anc/DayaBay_BackgroundSpectrumNominal_EH3_1230days.txt <==
# Expected energy spectrum of the background sources
# candidate interactions in the detectors of Experimental Hall 3 (EH3)
#
# Emin:        Lower bin edge in prompt reconstructed energy [MeV]
# Emax:        Upper bin edge in prompt reconstructed energy [MeV]
# Ec:          Center of bin in prompt reconstructed energy [MeV]
# Nbkg:        Estimated background in the given energy bin, nominal
# Nacc:        Estimated number of accidental events in the given energy bin, nominal
# Nalphan:     Estimated number of Alpha-N events in the given energy bin, nominal
# Namc:        Estimated number of AmC events in the given energy bin, nominal
# Nlihe:       Estimated number of 8Li/9He events in the given energy bin, nominal
# Nfastn:      Estimated number of fast neutron events in the given energy bin, nominal
#
# Emin  Emax    Ec     Nbkg     Nacc  Nalphan     Namc    Nlihe   Nfastn
  0.70  1.30  1.00  2637.85  2440.42    43.29   135.67     9.74     8.74
  1.30  1.50  1.40   627.96   576.00    15.93    26.79     6.28     2.97
  1.50  1.70  1.60   551.27   504.84    14.81    20.83     7.79     2.99
  1.70  1.90  1.80   344.36   303.79    12.06    16.20     9.29     3.01
  1.90  2.10  2.00   218.30   181.98    10.03    12.60    10.65     3.04
  2.10  2.30  2.20   150.51   117.18     8.03     9.80    12.44     3.06
  2.30  2.50  2.40   150.69   120.11     6.51     7.62    13.36     3.08
  2.50  2.70  2.60   189.16   160.08     5.10     5.93    14.94     3.10
  2.70  2.90  2.80   226.35   198.66     3.81     4.61    16.14     3.12
  2.90  3.10  3.00   130.97   104.57     2.69     3.58    16.99     3.14
  3.10  3.30  3.20    52.16    26.39     1.97     2.79    17.85     3.16
  3.30  3.50  3.40    32.43     7.90     1.25     2.17    17.92     3.18
  3.50  3.70  3.60    27.08     3.06     1.13     1.69    18.01     3.20
  3.70  3.90  3.80    24.73     1.39     0.88     1.31    17.93     3.22
  3.90  4.10  4.00    24.12     0.88     0.83     1.02    18.16     3.24
  4.10  4.30  4.20    23.38     0.67     0.83     0.79    17.83     3.25
  4.30  4.50  4.40    23.50     0.49     0.89     0.62    18.24     3.27
  4.50  4.70  4.60    23.60     0.30     1.59     0.48    17.94     3.29
  4.70  4.90  4.80    24.38     0.15     2.39     0.37    18.16     3.30
  4.90  5.10  5.00    24.07     0.06     2.26     0.29    18.15     3.32
  5.10  5.30  5.20    23.73     0.02     2.02     0.23    18.13     3.33
  5.30  5.50  5.40    24.15     0.01     2.51     0.18    18.11     3.35
  5.50  5.70  5.60    25.01     0.01     3.67     0.14    17.83     3.36
  5.70  5.90  5.80    26.42     0.01     4.93     0.11    18.00     3.38
  5.90  6.10  6.00    27.07     0.01     6.24     0.08    17.35     3.39
  6.10  6.30  6.20    29.38     0.01     8.88     0.06    17.02     3.41
  6.30  6.50  6.40    31.19     0.01    11.19     0.05    16.52     3.42
  6.50  6.70  6.60    30.95     0.01    11.24     0.04    16.23     3.43
  6.70  6.90  6.80    27.49     0.01     8.19     0.03    15.82     3.45
  6.90  7.10  7.00    22.96     0.01     4.50     0.02    14.97     3.46
  7.10  7.30  7.20    20.10     0.01     2.12     0.02    14.48     3.47
  7.30  7.50  7.40    18.33     0.01     0.96     0.01    13.87     3.49
  7.50  7.70  7.60    16.85     0.01     0.18     0.01    13.16     3.50
  7.70  7.90  7.80    15.83     0.01     0.08     0.01    12.22     3.51
  7.90 12.00  9.95   162.40     0.07     0.14     0.03    87.86    74.30


==> anc/DayaBay_DeltaChiSq_1230days.txt <==
# Delta chi^2 versus sin^2(2theta_13) and Delta m^2_ee
#
# Taken from Figure 40 of:
# "Measurement of electron antineutrino oscillation based on 1230 days of operation of the Daya Bay experiment"
#
# sin^2(2theta_13)       Delta m^2_ee [eV^2]      Delta chi^2
6.708257522939573003e-02 2.144363515739658704e-03 5.108223834705674449e+01
6.708257522939573003e-02 2.153363515739658597e-03 5.000701564859625137e+01
6.708257522939573003e-02 2.162363515739658924e-03 4.895513036877608215e+01
6.708257522939573003e-02 2.171363515739658818e-03 4.792675038066354887e+01
6.708257522939573003e-02 2.180363515739658711e-03 4.692204426129976014e+01
6.708257522939573003e-02 2.189363515739658605e-03 4.594118112545660892e+01
6.708257522939573003e-02 2.198363515739658498e-03 4.498433046006707059e+01
6.708257522939573003e-02 2.207363515739658825e-03 4.405166195925849593e+01
6.708257522939573003e-02 2.216363515739658719e-03 4.314334536049520352e+01
6.708257522939573003e-02 2.225363515739658613e-03 4.225955028198345076e+01
6.708257522939573003e-02 2.234363515739658940e-03 4.140044606165113805e+01
6.708257522939573003e-02 2.243363515739658833e-03 4.056620159793172320e+01
6.708257522939573003e-02 2.252363515739658727e-03 3.975698519261689512e+01
6.708257522939573003e-02 2.261363515739658620e-03 3.897296439594632034e+01
6.708257522939573003e-02 2.270363515739658514e-03 3.821430585422658055e+01
6.708257522939573003e-02 2.279363515739658841e-03 3.748117516013817863e+01
6.708257522939573003e-02 2.288363515739658734e-03 3.677373670594650434e+01
6.708257522939573003e-02 2.297363515739658628e-03 3.609215353983583441e+01
6.708257522939573003e-02 2.306363515739658955e-03 3.543658722545180240e+01
6.708257522939573003e-02 2.315363515739658849e-03 3.480719770492729026e+01
6.708257522939573003e-02 2.324363515739658742e-03 3.420414316545881661e+01
6.708257522939573003e-02 2.333363515739658636e-03 3.362757990958940013e+01
6.708257522939573003e-02 2.342363515739658529e-03 3.307766222936672307e+01
6.708257522939573003e-02 2.351363515739658856e-03 3.255454228444077103e+01
6.708257522939573003e-02 2.360363515739658750e-03 3.205836998420207351e+01
6.708257522939573003e-02 2.369363515739658643e-03 3.158929287412107101e+01
6.708257522939573003e-02 2.378363515739658970e-03 3.114745602624591925e+01
6.708257522939573003e-02 2.387363515739658864e-03 3.073300193405125924e+01
6.708257522939573003e-02 2.396363515739658757e-03 3.034607041157110530e+01
6.708257522939573003e-02 2.405363515739658651e-03 2.998679849698763178e+01
6.708257522939573003e-02 2.414363515739658544e-03 2.965532036056904985e+01
6.708257522939573003e-02 2.423363515739658872e-03 2.935176721706844205e+01
6.708257522939573003e-02 2.432363515739658765e-03 2.907626724261140794e+01
6.708257522939573003e-02 2.441363515739658659e-03 2.882894550820512336e+01
6.708257522939573003e-02 2.450363515739658986e-03 2.860992385665863935e+01
6.708257522939573003e-02 2.459363515739658879e-03 2.841932090549860845e+01
6.708257522939573003e-02 2.468363515739658773e-03 2.825725193322514883e+01
6.708257522939573003e-02 2.477363515739658666e-03 2.812382883015251878e+01
6.708257522939573003e-02 2.486363515739658560e-03 2.801916004154614370e+01
6.708257522939573003e-02 2.495363515739658887e-03 2.794335051496179290e+01
6.708257522939573003e-02 2.504363515739658781e-03 2.789650165179838837e+01
6.708257522939573003e-02 2.513363515739658674e-03 2.787871128790524722e+01
6.708257522939573003e-02 2.522363515739659001e-03 2.789007354808373407e+01
6.708257522939573003e-02 2.531363515739658895e-03 2.793067897682468015e+01
6.708257522939573003e-02 2.540363515739658788e-03 2.800061438694095273e+01
6.708257522939573003e-02 2.549363515739658682e-03 2.809996286276540900e+01
6.708257522939573003e-02 2.558363515739658575e-03 2.822880373502593443e+01
6.708257522939573003e-02 2.567363515739658902e-03 2.838721255934521537e+01
6.708257522939573003e-02 2.576363515739658796e-03 2.857526109821114346e+01
6.708257522939573003e-02 2.585363515739658689e-03 2.879301730622884747e+01
6.708257522939573003e-02 2.594363515739659017e-03 2.904054530116812316e+01
6.708257522939573003e-02 2.603363515739658910e-03 2.931790542103610164e+01
6.708257522939573003e-02 2.612363515739658804e-03 2.962515412599836395e+01
6.708257522939573003e-02 2.621363515739658697e-03 2.996234405508025134e+01
6.708257522939573003e-02 2.630363515739658591e-03 3.032952401230286910e+01
6.708257522939573003e-02 2.639363515739658918e-03 3.072673896982902875e+01
6.708257522939573003e-02 2.648363515739658811e-03 3.115403007357170395e+01
6.708257522939573003e-02 2.657363515739658705e-03 3.161143465134185249e+01
6.708257522939573003e-02 2.666363515739659032e-03 3.209898622328537954e+01
6.708257522939573003e-02 2.675363515739658925e-03 3.261671451482934003e+01
6.708257522939573003e-02 2.684363515739658819e-03 3.316464547078462033e+01
6.708257522939573003e-02 2.693363515739658712e-03 3.374280127118279893e+01
6.708257522939573003e-02 2.702363515739658606e-03 3.435120034999809491e+01
6.708257522939573003e-02 2.711363515739658933e-03 3.498985742222279782e+01
6.708257522939573003e-02 2.720363515739658827e-03 3.565878350610663006e+01
6.708257522939573003e-02 2.729363515739658720e-03 3.635798592654165873e+01
6.708257522939573003e-02 2.738363515739659047e-03 3.708746836163422245e+01
6.708257522939573003e-02 2.747363515739658941e-03 3.784723086703283457e+01
6.708257522939573003e-02 2.756363515739658834e-03 3.863726988388569339e+01
6.708257522939573003e-02 2.765363515739658728e-03 3.945757830921920117e+01
6.708257522939573003e-02 2.774363515739658621e-03 4.030814547800807190e+01
6.708257522939573003e-02 2.783363515739658949e-03 4.118895722692141703e+01
6.708257522939573003e-02 2.792363515739658842e-03 4.209999592585242567e+01
6.708257522939573003e-02 2.801363515739658736e-03 4.304124045784718078e+01
6.708257522939573003e-02 2.810363515739659063e-03 4.401266635534042848e+01
6.708257522939573003e-02 2.819363515739658956e-03 4.501424574411632307e+01
6.708257522939573003e-02 2.828363515739658850e-03 4.604594739249185409e+01
6.708257522939573003e-02 2.837363515739658743e-03 4.710773681038764948e+01
6.708257522939573003e-02 2.846363515739658637e-03 4.819957620266634990e+01
6.708257522939573003e-02 2.855363515739658964e-03 4.932142455227838695e+01
6.708257522939573003e-02 2.864363515739658857e-03 5.047323764686987602e+01
6.750757522939572486e-02 2.144363515739658704e-03 4.969429338881312219e+01
6.750757522939572486e-02 2.153363515739658597e-03 4.862036557354943511e+01
6.750757522939572486e-02 2.162363515739658924e-03 4.756972108463278914e+01
6.750757522939572486e-02 2.171363515739658818e-03 4.654252882321262064e+01
6.750757522939572486e-02 2.180363515739658711e-03 4.553895845770207984e+01
6.750757522939572486e-02 2.189363515739658605e-03 4.455918025499508417e+01
6.750757522939572486e-02 2.198363515739658498e-03 4.360336491220996891e+01
6.750757522939572486e-02 2.207363515739658825e-03 4.267168338906336089e+01
6.750757522939572486e-02 2.216363515739658719e-03 4.176430674139791677e+01
6.750757522939572486e-02 2.225363515739658613e-03 4.088140595594703086e+01
6.750757522939572486e-02 2.234363515739658940e-03 4.002315178664312612e+01
6.750757522939572486e-02 2.243363515739658833e-03 3.918971459284708203e+01
6.750757522939572486e-02 2.252363515739658727e-03 3.838126417950840619e+01
6.750757522939572486e-02 2.261363515739658620e-03 3.759796963974397954e+01
6.750757522939572486e-02 2.270363515739658514e-03 3.683999919986760574e+01
6.750757522939572486e-02 2.279363515739658841e-03 3.610752006719050655e+01
6.750757522939572486e-02 2.288363515739658734e-03 3.540069828075323244e+01
6.750757522939572486e-02 2.297363515739658628e-03 3.471969856519453401e+01
6.750757522939572486e-02 2.306363515739658955e-03 3.406468418792738362e+01
6.750757522939572486e-02 2.315363515739658849e-03 3.343581681975936704e+01
6.750757522939572486e-02 2.324363515739658742e-03 3.283325639921432071e+01
6.750757522939572486e-02 2.333363515739658636e-03 3.225716100056101254e+01
6.750757522939572486e-02 2.342363515739658529e-03 3.170768670574457815e+01
6.750757522939572486e-02 2.351363515739658856e-03 3.118498748040755686e+01
6.750757522939572486e-02 2.360363515739658750e-03 3.068921505389576510e+01
6.750757522939572486e-02 2.369363515739658643e-03 3.022051880364577414e+01
6.750757522939572486e-02 2.378363515739658970e-03 2.977904564372730079e+01
6.750757522939572486e-02 2.387363515739658864e-03 2.936493991777840051e+01
6.750757522939572486e-02 2.396363515739658757e-03 2.897834329639456996e+01
6.750757522939572486e-02 2.405363515739658651e-03 2.861939467893714095e+01
6.750757522939572486e-02 2.414363515739658544e-03 2.828823009979836911e+01
6.750757522939572486e-02 2.423363515739658872e-03 2.798498263927879748e+01
6.750757522939572486e-02 2.432363515739658765e-03 2.770978233883889175e+01
6.750757522939572486e-02 2.441363515739658659e-03 2.746275613336800347e+01
6.750757522939572486e-02 2.450363515739658986e-03 2.724402772619615121e+01
6.750757522939572486e-02 2.459363515739658879e-03 2.705371759139441679e+01
6.750757522939572486e-02 2.468363515739658773e-03 2.689194285839229792e+01
6.750757522939572486e-02 2.477363515739658666e-03 2.675881726168969976e+01
6.750757522939572486e-02 2.486363515739658560e-03 2.665445108289659970e+01
6.750757522939572486e-02 2.495363515739658887e-03 2.657895109709059511e+01
6.750757522939572486e-02 2.504363515739658781e-03 2.653242052333192191e+01
6.750757522939572486e-02 2.513363515739658674e-03 2.651495900588483323e+01
6.750757522939572486e-02 2.522363515739659001e-03 2.652666246157193086e+01
6.750757522939572486e-02 2.531363515739658895e-03 2.656762321976466978e+01
6.750757522939572486e-02 2.540363515739658788e-03 2.663792986317704958e+01
6.750757522939572486e-02 2.549363515739658682e-03 2.673766723229820741e+01
6.750757522939572486e-02 2.558363515739658575e-03 2.686691639962023714e+01
6.750757522939572486e-02 2.567363515739658902e-03 2.702575464767713243e+01
6.750757522939572486e-02 2.576363515739658796e-03 2.721425545039912208e+01
6.750757522939572486e-02 2.585363515739658689e-03 2.743248845803495328e+01
6.750757522939572486e-02 2.594363515739659017e-03 2.768051946776878935e+01
6.750757522939572486e-02 2.603363515739658910e-03 2.795841048027355669e+01
6.750757522939572486e-02 2.612363515739658804e-03 2.826621960154071189e+01
6.750757522939572486e-02 2.621363515739658697e-03 2.860400109918592193e+01
6.750757522939572486e-02 2.630363515739658591e-03 2.897180538841834618e+01
6.750757522939572486e-02 2.639363515739658918e-03 2.936967903493004428e+01
6.750757522939572486e-02 2.648363515739658811e-03 2.979766476040120438e+01
6.750757522939572486e-02 2.657363515739658705e-03 3.025580145047868541e+01
6.750757522939572486e-02 2.666363515739659032e-03 3.074412416510753587e+01
6.750757522939572486e-02 2.675363515739658925e-03 3.126266415132604948e+01
6.750757522939572486e-02 2.684363515739658819e-03 3.181144885785911924e+01
6.750757522939572486e-02 2.693363515739658712e-03 3.239050194998347365e+01
6.750757522939572486e-02 2.702363515739658606e-03 3.299984332763065709e+01
6.750757522939572486e-02 2.711363515739658933e-03 3.363948915920357763e+01
6.750757522939572486e-02 2.720363515739658827e-03 3.430945188992276940e+01
6.750757522939572486e-02 2.729363515739658720e-03 3.500974025922025135e+01
6.750757522939572486e-02 2.738363515739659047e-03 3.574035934047557816e+01
6.750757522939572486e-02 2.747363515739658941e-03 3.650131056245388095e+01
6.750757522939572486e-02 2.756363515739658834e-03 3.729259173832346619e+01
6.750757522939572486e-02 2.765363515739658728e-03 3.811419709496149721e+01
6.750757522939572486e-02 2.774363515739658621e-03 3.896611729586609840e+01
6.750757522939572486e-02 2.783363515739658949e-03 3.984833948494875244e+01
6.750757522939572486e-02 2.792363515739658842e-03 4.076084732329772464e+01
6.750757522939572486e-02 2.801363515739658736e-03 4.170362096349967373e+01
6.750757522939572486e-02 2.810363515739659063e-03 4.267663719686461832e+01
6.750757522939572486e-02 2.819363515739658956e-03 4.367986938785210782e+01
6.750757522939572486e-02 2.828363515739658850e-03 4.471328752700603104e+01
6.750757522939572486e-02 2.837363515739658743e-03 4.577685833080019506e+01
6.750757522939572486e-02 2.846363515739658637e-03 4.687054519381015893e+01
6.750757522939572486e-02 2.855363515739658964e-03 4.799430827274485978e+01
6.750757522939572486e-02 2.864363515739658857e-03 4.914810451305092442e+01
6.793257522939573356e-02 2.144363515739658704e-03 4.833755167103541339e+01
6.793257522939573356e-02 2.153363515739658597e-03 4.726503428544887697e+01
6.793257522939573356e-02 2.162363515739658924e-03 4.621574338722334119e+01
6.793257522939573356e-02 2.171363515739658818e-03 4.518984890507911700e+01
6.793257522939573356e-02 2.180363515739658711e-03 4.418752159931804613e+01
6.793257522939573356e-02 2.189363515739658605e-03 4.320893289036544616e+01
6.793257522939573356e-02 2.198363515739658498e-03 4.225425468781352834e+01
6.793257522939573356e-02 2.207363515739658825e-03 4.132365922017757498e+01
6.793257522939573356e-02 2.216363515739658719e-03 4.041731886570707388e+01
6.793257522939573356e-02 2.225363515739658613e-03 3.953540598450021548e+01
6.793257522939573356e-02 2.234363515739658940e-03 3.867809275216185938e+01
6.793257522939573356e-02 2.243363515739658833e-03 3.784555099530925304e+01
6.793257522939573356e-02 2.252363515739658727e-03 3.703795202920011320e+01
6.793257522939573356e-02 2.261363515739658620e-03 3.625546649761341200e+01
6.793257522939573356e-02 2.270363515739658514e-03 3.549826421535570375e+01
6.793257522939573356e-02 2.279363515739658841e-03 3.476651401346995840e+01
6.793257522939573356e-02 2.288363515739658734e-03 3.406038358746499739e+01
6.793257522939573356e-02 2.297363515739658628e-03 3.338003934873589174e+01
6.793257522939573356e-02 2.306363515739658955e-03 3.272564627926280423e+01
6.793257522939573356e-02 2.315363515739658849e-03 3.209736778989989148e+01
6.793257522939573356e-02 2.324363515739658742e-03 3.149536558232145467e+01
6.793257522939573356e-02 2.333363515739658636e-03 3.091979951480286104e+01
6.793257522939573356e-02 2.342363515739658529e-03 3.037082747194327226e+01
6.793257522939573356e-02 2.351363515739658856e-03 2.984860523846580804e+01
6.793257522939573356e-02 2.360363515739658750e-03 2.935328637724754230e+01
6.793257522939573356e-02 2.369363515739658643e-03 2.888502211152982113e+01
6.793257522939573356e-02 2.378363515739658970e-03 2.844396121159454083e+01
6.793257522939573356e-02 2.387363515739658864e-03 2.803024988579286969e+01
6.793257522939573356e-02 2.396363515739658757e-03 2.764403167607233058e+01
6.793257522939573356e-02 2.405363515739658651e-03 2.728544735803521348e+01
6.793257522939573356e-02 2.414363515739658544e-03 2.695463484556560729e+01
6.793257522939573356e-02 2.423363515739658872e-03 2.665172909998622686e+01
6.793257522939573356e-02 2.432363515739658765e-03 2.637686204387890143e+01
6.793257522939573356e-02 2.441363515739658659e-03 2.613016247942189807e+01
6.793257522939573356e-02 2.450363515739658986e-03 2.591175602417817458e+01
6.793257522939573356e-02 2.459363515739658879e-03 2.572176498744883588e+01
6.793257522939573356e-02 2.468363515739658773e-03 2.556030837851469073e+01
6.793257522939573356e-02 2.477363515739658666e-03 2.542750179262392862e+01
6.793257522939573356e-02 2.486363515739658560e-03 2.532345736441229178e+01
6.793257522939573356e-02 2.495363515739658887e-03 2.524828371320106157e+01
6.793257522939573356e-02 2.504363515739658781e-03 2.520208589260491294e+01
6.793257522939573356e-02 2.513363515739658674e-03 2.518496537233599497e+01
6.793257522939573356e-02 2.522363515739659001e-03 2.519701987804549503e+01
6.793257522939573356e-02 2.531363515739658895e-03 2.523834354119512113e+01
6.793257522939573356e-02 2.540363515739658788e-03 2.530902673154346871e+01
6.793257522939573356e-02 2.549363515739658682e-03 2.540915606290801065e+01
6.793257522939573356e-02 2.558363515739658575e-03 2.553881436681373884e+01
6.793257522939573356e-02 2.567363515739658902e-03 2.569808066994957585e+01
6.793257522939573356e-02 2.576363515739658796e-03 2.588703017504630566e+01
6.793257522939573356e-02 2.585363515739658689e-03 2.610573424530608122e+01
6.793257522939573356e-02 2.594363515739659017e-03 2.635426039205449911e+01
6.793257522939573356e-02 2.603363515739658910e-03 2.663267224404816602e+01
6.793257522939573356e-02 2.612363515739658804e-03 2.694102962245588628e+01
6.793257522939573356e-02 2.621363515739658697e-03 2.727938842363309391e+01
6.793257522939573356e-02 2.630363515739658591e-03 2.764780069142634034e+01
6.793257522939573356e-02 2.639363515739658918e-03 2.804631460254009312e+01
6.793257522939573356e-02 2.648363515739658811e-03 2.847497447189689979e+01
6.793257522939573356e-02 2.657363515739658705e-03 2.893382076048217755e+01
6.793257522939573356e-02 2.666363515739659032e-03 2.942289008558194041e+01
6.793257522939573356e-02 2.675363515739658925e-03 2.994221523347707148e+01
6.793257522939573356e-02 2.684363515739658819e-03 3.049182517404997839e+01
6.793257522939573356e-02 2.693363515739658712e-03 3.107174507579421174e+01
6.793257522939573356e-02 2.702363515739658606e-03 3.168199632210868799e+01
6.793257522939573356e-02 2.711363515739658933e-03 3.232259655191407433e+01
6.793257522939573356e-02 2.720363515739658827e-03 3.299355965566010696e+01
6.793257522939573356e-02 2.729363515739658720e-03 3.369489580473722867e+01
6.793257522939573356e-02 2.738363515739659047e-03 3.442661149282182009e+01
6.793257522939573356e-02 2.747363515739658941e-03 3.518870952148833453e+01
6.793257522939573356e-02 2.756363515739658834e-03 3.598118910359752931e+01
6.793257522939573356e-02 2.765363515739658728e-03 3.680404581835213662e+01
6.793257522939573356e-02 2.774363515739658621e-03 3.765727167155492339e+01
6.793257522939573356e-02 2.783363515739658949e-03 3.854085513212996261e+01
6.793257522939573356e-02 2.792363515739658842e-03 3.945478117042355848e+01
6.793257522939573356e-02 2.801363515739658736e-03 4.039903122587710982e+01
6.793257522939573356e-02 2.810363515739659063e-03 4.137358336704639328e+01
6.793257522939573356e-02 2.819363515739658956e-03 4.237841221486823429e+01
6.793257522939573356e-02 2.828363515739658850e-03 4.341348900018383006e+01
6.793257522939573356e-02 2.837363515739658743e-03 4.447878166388326804e+01
6.793257522939573356e-02 2.846363515739658637e-03 4.557425480834425002e+01
6.793257522939573356e-02 2.855363515739658964e-03 4.669986978211713335e+01
6.793257522939573356e-02 2.864363515739658857e-03 4.785558470654862617e+01
6.835757522939572839e-02 2.144363515739658704e-03 4.701204427563314425e+01
6.835757522939572839e-02 2.153363515739658597e-03 4.594105309935483206e+01
6.835757522939572839e-02 2.162363515739658924e-03 4.489322882098068135e+01
6.835757522939572839e-02 2.171363515739658818e-03 4.386874239636514972e+01
6.835757522939572839e-02 2.180363515739658711e-03 4.286776567815226713e+01
6.835757522939572839e-02 2.189363515739658605e-03 4.189047124170346592e+01
6.835757522939572839e-02 2.198363515739658498e-03 4.093703221141711879e+01
6.835757522939572839e-02 2.207363515739658825e-03 4.000762208779551088e+01
6.835757522939572839e-02 2.216363515739658719e-03 3.910241457557131639e+01
6.835757522939572839e-02 2.225363515739658613e-03 3.822158341306081297e+01
6.835757522939572839e-02 2.234363515739658940e-03 3.736530220317214912e+01
6.835757522939572839e-02 2.243363515739658833e-03 3.653374424624789185e+01
6.835757522939572839e-02 2.252363515739658727e-03 3.572708237496121342e+01
6.835757522939572839e-02 2.261363515739658620e-03 3.494548879161843047e+01
6.835757522939572839e-02 2.270363515739658514e-03 3.418913490801978128e+01
6.835757522939572839e-02 2.279363515739658841e-03 3.345819118809359338e+01
6.835757522939572839e-02 2.288363515739658734e-03 3.275282699358504601e+01
6.835757522939572839e-02 2.297363515739658628e-03 3.207321043296204266e+01
6.835757522939572839e-02 2.306363515739658955e-03 3.141950821367001367e+01
6.835757522939572839e-02 2.315363515739658849e-03 3.079188549799383168e+01
6.835757522939572839e-02 2.324363515739658742e-03 3.019050576266695884e+01
6.835757522939572839e-02 2.333363515739658636e-03 2.961553066231741127e+01
6.835757522939572839e-02 2.342363515739658529e-03 2.906711989697109288e+01
6.835757522939572839e-02 2.351363515739658856e-03 2.854543108367900572e+01
6.835757522939572839e-02 2.360363515739658750e-03 2.805061963236883571e+01
6.835757522939572839e-02 2.369363515739658643e-03 2.758283862606438674e+01
6.835757522939572839e-02 2.378363515739658970e-03 2.714223870554380369e+01
6.835757522939572839e-02 2.387363515739658864e-03 2.672896795842316919e+01
6.835757522939572839e-02 2.396363515739658757e-03 2.634317181288591314e+01
6.835757522939572839e-02 2.405363515739658651e-03 2.598499293591723358e+01
6.835757522939572839e-02 2.414363515739658544e-03 2.565457113623651253e+01
6.835757522939572839e-02 2.423363515739658872e-03 2.535204327184587214e+01
6.835757522939572839e-02 2.432363515739658765e-03 2.507754316225216940e+01
6.835757522939572839e-02 2.441363515739658659e-03 2.483120150531934200e+01
6.835757522939572839e-02 2.450363515739658986e-03 2.461314581179394168e+01
6.835757522939572839e-02 2.459363515739658879e-03 2.442350027976536353e+01
6.835757522939572839e-02 2.468363515739658773e-03 2.426238580246908327e+01
6.835757522939572839e-02 2.477363515739658666e-03 2.412991985245380988e+01
6.835757522939572839e-02 2.486363515739658560e-03 2.402621643411234231e+01
6.835757522939572839e-02 2.495363515739658887e-03 2.395138602786138904e+01
6.835757522939572839e-02 2.504363515739658781e-03 2.390553553873999704e+01
6.835757522939572839e-02 2.513363515739658674e-03 2.388876827901421507e+01
6.835757522939572839e-02 2.522363515739659001e-03 2.390118380002789422e+01
6.835757522939572839e-02 2.531363515739658895e-03 2.394287805255615353e+01
6.835757522939572839e-02 2.540363515739658788e-03 2.401394321061061987e+01
6.835757522939572839e-02 2.549363515739658682e-03 2.411446767857225382e+01
6.835757522939572839e-02 2.558363515739658575e-03 2.424453606427451291e+01
6.835757522939572839e-02 2.567363515739658902e-03 2.440422915587456032e+01
6.835757522939572839e-02 2.576363515739658796e-03 2.459362390225194872e+01
6.835757522939572839e-02 2.585363515739658689e-03 2.481279339692267172e+01
6.835757522939572839e-02 2.594363515739659017e-03 2.506180686538434088e+01
6.835757522939572839e-02 2.603363515739658910e-03 2.534072963412202739e+01
6.835757522939572839e-02 2.612363515739658804e-03 2.564962320468188750e+01
6.835757522939572839e-02 2.621363515739658697e-03 2.598854513704080205e+01
6.835757522939572839e-02 2.630363515739658591e-03 2.635754912115314141e+01
6.835757522939572839e-02 2.639363515739658918e-03 2.675668496224747628e+01
6.835757522939572839e-02 2.648363515739658811e-03 2.718599858599296226e+01
6.835757522939572839e-02 2.657363515739658705e-03 2.764553204621634563e+01
6.835757522939572839e-02 2.666363515739659032e-03 2.813532353512530904e+01
6.835757522939572839e-02 2.675363515739658925e-03 2.865540739566799289e+01
6.835757522939572839e-02 2.684363515739658819e-03 2.920581413673554039e+01
6.835757522939572839e-02 2.693363515739658712e-03 2.978657043520038883e+01
6.835757522939572839e-02 2.702363515739658606e-03 3.039769921238044503e+01
6.835757522939572839e-02 2.711363515739658933e-03 3.103921955807876998e+01
6.835757522939572839e-02 2.720363515739658827e-03 3.171114683848631444e+01
6.835757522939572839e-02 2.729363515739658720e-03 3.241349267439849768e+01
6.835757522939572839e-02 2.738363515739659047e-03 3.314626498272346566e+01
6.835757522939572839e-02 2.747363515739658941e-03 3.390946799975441195e+01
6.835757522939572839e-02 2.756363515739658834e-03 3.470310231160542003e+01
6.835757522939572839e-02 2.765363515739658728e-03 3.552716488224902491e+01
6.835757522939572839e-02 2.774363515739658621e-03 3.638164907754926958e+01
6.835757522939572839e-02 2.783363515739658949e-03 3.726654470929585727e+01
6.835757522939572839e-02 2.792363515739658842e-03 3.818183805898380001e+01
6.835757522939572839e-02 2.801363515739658736e-03 3.912751191861153188e+01
6.835757522939572839e-02 2.810363515739659063e-03 4.010354560398414492e+01
6.835757522939572839e-02 2.819363515739658956e-03 4.110991502647422635e+01
6.835757522939572839e-02 2.828363515739658850e-03 4.214659267519218133e+01
6.835757522939572839e-02 2.837363515739658743e-03 4.321354773340468114e+01
6.835757522939572839e-02 2.846363515739658637e-03 4.431074602933367146e+01
6.835757522939572839e-02 2.855363515739658964e-03 4.543815012145600463e+01
6.835757522939572839e-02 2.864363515739658857e-03 4.659571932513014758e+01
6.878257522939572322e-02 2.144363515739658704e-03 4.571780200287778939e+01
6.878257522939572322e-02 2.153363515739658597e-03 4.464845304786726388e+01
6.878257522939572322e-02 2.162363515739658924e-03 4.360220864715316225e+01
6.878257522939572322e-02 2.171363515739658818e-03 4.257924078317930139e+01
6.878257522939572322e-02 2.180363515739658711e-03 4.157972240143996601e+01
6.878257522939572322e-02 2.189363515739658605e-03 4.060382723364281787e+01
6.878257522939572322e-02 2.198363515739658498e-03 3.965172962129426537e+01
6.878257522939572322e-02 2.207363515739658825e-03 3.872360434013589270e+01
6.878257522939572322e-02 2.216363515739658719e-03 3.781962642540159436e+01
6.878257522939572322e-02 2.225363515739658613e-03 3.693997099854558996e+01
6.878257522939572322e-02 2.234363515739658940e-03 3.608481309547497062e+01
6.878257522939572322e-02 2.243363515739658833e-03 3.525432749668360088e+01
6.878257522939572322e-02 2.252363515739658727e-03 3.444868855945307473e+01
6.878257522939572322e-02 2.261363515739658620e-03 3.366807005250481666e+01
6.878257522939572322e-02 2.270363515739658514e-03 3.291264499318006642e+01
6.878257522939572322e-02 2.279363515739658841e-03 3.218258548749221859e+01
6.878257522939572322e-02 2.288363515739658734e-03 3.147806257323205159e+01
6.878257522939572322e-02 2.297363515739658628e-03 3.079924606633304052e+01
6.878257522939572322e-02 2.306363515739658955e-03 3.014630441062618615e+01
6.878257522939572322e-02 2.315363515739658849e-03 2.951940453130114861e+01
6.878257522939572322e-02 2.324363515739658742e-03 2.891871169208965853e+01
6.878257522939572322e-02 2.333363515739658636e-03 2.834438935640233126e+01
6.878257522939572322e-02 2.342363515739658529e-03 2.779659905254678165e+01
6.878257522939572322e-02 2.351363515739658856e-03 2.727550024314635380e+01
6.878257522939572322e-02 2.360363515739658750e-03 2.678125019883472646e+01
6.878257522939572322e-02 2.369363515739658643e-03 2.631400387643489580e+01
6.878257522939572322e-02 2.378363515739658970e-03 2.587391380153181331e+01
6.878257522939572322e-02 2.387363515739658864e-03 2.546112995568003612e+01
6.878257522939572322e-02 2.396363515739658757e-03 2.507579966821307949e+01
6.878257522939572322e-02 2.405363515739658651e-03 2.471806751271881808e+01
6.878257522939572322e-02 2.414363515739658544e-03 2.438807520821049479e+01
6.878257522939572322e-02 2.423363515739658872e-03 2.408596152501687016e+01
6.878257522939572322e-02 2.432363515739658765e-03 2.381186219545080007e+01
6.878257522939572322e-02 2.441363515739658659e-03 2.356590982913721177e+01
6.878257522939572322e-02 2.450363515739658986e-03 2.334823384623948073e+01
6.878257522939572322e-02 2.459363515739658879e-03 2.315896035004251985e+01
6.878257522939572322e-02 2.468363515739658773e-03 2.299821213423112454e+01
6.878257522939572322e-02 2.477363515739658666e-03 2.286610856535915559e+01
6.878257522939572322e-02 2.486363515739658560e-03 2.276276553432469996e+01
6.878257522939572322e-02 2.495363515739658887e-03 2.268829539950567664e+01
6.878257522939572322e-02 2.504363515739658781e-03 2.264280693434650971e+01
6.878257522939572322e-02 2.513363515739658674e-03 2.262640531080725737e+01
6.878257522939572322e-02 2.522363515739659001e-03 2.263919192281181836e+01
6.878257522939572322e-02 2.531363515739658895e-03 2.268126455776788930e+01
6.878257522939572322e-02 2.540363515739658788e-03 2.275271721113134049e+01
6.878257522939572322e-02 2.549363515739658682e-03 2.285364009515100747e+01
6.878257522939572322e-02 2.558363515739658575e-03 2.298411961128411463e+01
6.878257522939572322e-02 2.567363515739658902e-03 2.314423832650456347e+01
6.878257522939572322e-02 2.576363515739658796e-03 2.333407495321753800e+01
6.878257522939572322e-02 2.585363515739658689e-03 2.355370433269408181e+01
6.878257522939572322e-02 2.594363515739659017e-03 2.380319742199307598e+01
6.878257522939572322e-02 2.603363515739658910e-03 2.408262126284685678e+01
6.878257522939572322e-02 2.612363515739658804e-03 2.439203905459052635e+01
6.878257522939572322e-02 2.621363515739658697e-03 2.473151003832342099e+01
6.878257522939572322e-02 2.630363515739658591e-03 2.510108956762863386e+01
6.878257522939572322e-02 2.639363515739658918e-03 2.550082909374057749e+01
6.878257522939572322e-02 2.648363515739658811e-03 2.593077617063696039e+01
6.878257522939572322e-02 2.657363515739658705e-03 2.639097446256087665e+01
6.878257522939572322e-02 2.666363515739659032e-03 2.688146375410727273e+01
6.878257522939572322e-02 2.675363515739658925e-03 2.740227996266489185e+01
6.878257522939572322e-02 2.684363515739658819e-03 2.795345515329560726e+01
6.878257522939572322e-02 2.693363515739658712e-03 2.853501754139878699e+01
6.878257522939572322e-02 2.702363515739658606e-03 2.914699156741974662e+01
6.878257522939572322e-02 2.711363515739658933e-03 2.978939782558197180e+01
6.878257522939572322e-02 2.720363515739658827e-03 3.046225316385360316e+01
6.878257522939572322e-02 2.729363515739658720e-03 3.116557066991188663e+01
6.878257522939572322e-02 2.738363515739659047e-03 3.189935970894143225e+01
6.878257522939572322e-02 2.747363515739658941e-03 3.266362594754818360e+01
6.878257522939572322e-02 2.756363515739658834e-03 3.345837138511458875e+01
6.878257522939572322e-02 2.765363515739658728e-03 3.428359438049980668e+01
6.878257522939572322e-02 2.774363515739658621e-03 3.513928967755285271e+01
6.878257522939572322e-02 2.783363515739658949e-03 3.602544844872605267e+01
6.878257522939572322e-02 2.792363515739658842e-03 3.694205831900504222e+01
6.878257522939572322e-02 2.801363515739658736e-03 3.788910340731760584e+01
6.878257522939572322e-02 2.810363515739659063e-03 3.886656433802519928e+01
6.878257522939572322e-02 2.819363515739658956e-03 3.987441831645989510e+01
6.878257522939572322e-02 2.828363515739658850e-03 4.091263910803880322e+01
6.878257522939572322e-02 2.837363515739658743e-03 4.198119715628919835e+01
6.878257522939572322e-02 2.846363515739658637e-03 4.308005953335518257e+01
6.878257522939572322e-02 2.855363515739658964e-03 4.420919002570886391e+01
6.878257522939572322e-02 2.864363515739658857e-03 4.536854916084305955e+01
6.920757522939573192e-02 2.144363515739658704e-03 4.445485537029529155e+01
6.920757522939573192e-02 2.153363515739658597e-03 4.338726488008623505e+01
6.920757522939573192e-02 2.162363515739658924e-03 4.234271384265801430e+01
6.920757522939573192e-02 2.171363515739658818e-03 4.132137526657024296e+01
6.920757522939573192e-02 2.180363515739658711e-03 4.032342319060947489e+01
6.920757522939573192e-02 2.189363515739658605e-03 3.934903250421322696e+01
6.920757522939573192e-02 2.198363515739658498e-03 3.839837876839393971e+01
6.920757522939573192e-02 2.207363515739658825e-03 3.747163803730555287e+01
6.920757522939573192e-02 2.216363515739658719e-03 3.656898668077778325e+01
6.920757522939573192e-02 2.225363515739658613e-03 3.569060120833549377e+01
6.920757522939573192e-02 2.234363515739658940e-03 3.483665809457610862e+01
6.920757522939573192e-02 2.243363515739658833e-03 3.400733360662636073e+01
6.920757522939573192e-02 2.252363515739658727e-03 3.320280363361680998e+01
6.920757522939573192e-02 2.261363515739658620e-03 3.242324351858204068e+01
6.920757522939573192e-02 2.270363515739658514e-03 3.166882789301283196e+01
6.920757522939573192e-02 2.279363515739658841e-03 3.093973051426237930e+01
6.920757522939573192e-02 2.288363515739658734e-03 3.023612410600762246e+01
6.920757522939573192e-02 2.297363515739658628e-03 2.955818020208565144e+01
6.920757522939573192e-02 2.306363515739658955e-03 2.890606899373139527e+01
6.920757522939573192e-02 2.315363515739658849e-03 2.827995918053730406e+01
6.920757522939573192e-02 2.324363515739658742e-03 2.768001782525121257e+01
6.920757522939573192e-02 2.333363515739658636e-03 2.710641021254272687e+01
6.920757522939573192e-02 2.342363515739658529e-03 2.655929971190815309e+01
6.920757522939573192e-02 2.351363515739658856e-03 2.603884764487619918e+01
6.920757522939573192e-02 2.360363515739658750e-03 2.554521315651592772e+01
6.920757522939573192e-02 2.369363515739658643e-03 2.507855309147984713e+01
6.920757522939573192e-02 2.378363515739658970e-03 2.463902187459549964e+01
6.920757522939573192e-02 2.387363515739658864e-03 2.422677139606682317e+01
6.920757522939573192e-02 2.396363515739658757e-03 2.384195090138851469e+01
6.920757522939573192e-02 2.405363515739658651e-03 2.348470688601017287e+01
6.920757522939573192e-02 2.414363515739658544e-03 2.315518299472873309e+01
6.920757522939573192e-02 2.423363515739658872e-03 2.285351992597517778e+01
6.920757522939573192e-02 2.432363515739658765e-03 2.257985534078912337e+01
6.920757522939573192e-02 2.441363515739658659e-03 2.233432377668103186e+01
6.920757522939573192e-02 2.450363515739658986e-03 2.211705657954107096e+01
6.920757522939573192e-02 2.459363515739658879e-03 2.192818177430834226e+01
6.920757522939573192e-02 2.468363515739658773e-03 2.176782407169903877e+01
6.920757522939573192e-02 2.477363515739658666e-03 2.163610474898277403e+01
6.920757522939573192e-02 2.486363515739658560e-03 2.153314160040363845e+01
6.920757522939573192e-02 2.495363515739658887e-03 2.145904887922259263e+01
6.920757522939573192e-02 2.504363515739658781e-03 2.141393724432262502e+01
6.920757522939573192e-02 2.513363515739658674e-03 2.139791371115634888e+01
6.920757522939573192e-02 2.522363515739659001e-03 2.141108163328496516e+01
6.920757522939573192e-02 2.531363515739658895e-03 2.145354055198330911e+01
6.920757522939573192e-02 2.540363515739658788e-03 2.152538633480489239e+01
6.920757522939573192e-02 2.549363515739658682e-03 2.162671101917035799e+01
6.920757522939573192e-02 2.558363515739658575e-03 2.175760281751368552e+01
6.920757522939573192e-02 2.567363515739658902e-03 2.191814609304967121e+01
6.920757522939573192e-02 2.576363515739658796e-03 2.210842133909605423e+01
6.920757522939573192e-02 2.585363515739658689e-03 2.232850516213486003e+01
6.920757522939573192e-02 2.594363515739659017e-03 2.257847026825729131e+01
6.920757522939573192e-02 2.603363515739658910e-03 2.285838543194083172e+01
6.920757522939573192e-02 2.612363515739658804e-03 2.316831556775426293e+01
6.920757522939573192e-02 2.621363515739658697e-03 2.350832161548115096e+01
6.920757522939573192e-02 2.630363515739658591e-03 2.387846060983665097e+01
6.920757522939573192e-02 2.639363515739658918e-03 2.427878566563563822e+01
6.920757522939573192e-02 2.648363515739658811e-03 2.470934598265554882e+01
6.920757522939573192e-02 2.657363515739658705e-03 2.517018685313954052e+01
6.920757522939573192e-02 2.666363515739659032e-03 2.566134967168594017e+01
6.920757522939573192e-02 2.675363515739658925e-03 2.618287194764295123e+01
6.920757522939573192e-02 2.684363515739658819e-03 2.673478731987918877e+01
6.920757522939573192e-02 2.693363515739658712e-03 2.731712555992581315e+01
6.920757522939573192e-02 2.702363515739658606e-03 2.792991264510132510e+01
6.920757522939573192e-02 2.711363515739658933e-03 2.857317069122322550e+01
6.920757522939573192e-02 2.720363515739658827e-03 2.924691804620485414e+01
6.920757522939573192e-02 2.729363515739658720e-03 2.995116928210828178e+01
6.920757522939573192e-02 2.738363515739659047e-03 3.068593523006015289e+01
6.920757522939573192e-02 2.747363515739658941e-03 3.145122300508293733e+01
6.920757522939573192e-02 2.756363515739658834e-03 3.224703603646091210e+01
6.920757522939573192e-02 2.765363515739658728e-03 3.307337409673257866e+01
6.920757522939573192e-02 2.774363515739658621e-03 3.393023332524600733e+01
6.920757522939573192e-02 2.783363515739658949e-03 3.481760627288085175e+01
6.920757522939573192e-02 2.792363515739658842e-03 3.573548192596203421e+01
6.920757522939573192e-02 2.801363515739658736e-03 3.668384574827885558e+01
6.920757522939573192e-02 2.810363515739659063e-03 3.766267969047626707e+01
6.920757522939573192e-02 2.819363515739658956e-03 3.867196226993033292e+01
6.920757522939573192e-02 2.828363515739658850e-03 3.971166854632903664e+01
6.920757522939573192e-02 2.837363515739658743e-03 4.078177024139986884e+01
6.920757522939573192e-02 2.846363515739658637e-03 4.188223568927324436e+01
6.920757522939573192e-02 2.855363515739658964e-03 4.301302992247022416e+01
6.920757522939573192e-02 2.864363515739658857e-03 4.417411469874602403e+01
6.963257522939572675e-02 2.144363515739658704e-03 4.322323461163071556e+01
6.963257522939572675e-02 2.153363515739658597e-03 4.215751906052699383e+01
6.963257522939572675e-02 2.162363515739658924e-03 4.111477509909096284e+01
6.963257522939572675e-02 2.171363515739658818e-03 4.009517676146683129e+01
6.963257522939572675e-02 2.180363515739658711e-03 3.909889918015355192e+01
6.963257522939572675e-02 2.189363515739658605e-03 3.812611840380847639e+01
6.963257522939572675e-02 2.198363515739658498e-03 3.717701121523364804e+01
6.963257522939572675e-02 2.207363515739658825e-03 3.625175495023674443e+01
6.963257522939572675e-02 2.216363515739658719e-03 3.535052731739486376e+01
6.963257522939572675e-02 2.225363515739658613e-03 3.447350621915282431e+01
6.963257522939572675e-02 2.234363515739658940e-03 3.362086957460431336e+01
6.963257522939572675e-02 2.243363515739658833e-03 3.279279514400414541e+01
6.963257522939572675e-02 2.252363515739658727e-03 3.198946035556522816e+01
6.963257522939572675e-02 2.261363515739658620e-03 3.121104213463203791e+01
6.963257522939572675e-02 2.270363515739658514e-03 3.045771673547162095e+01
6.963257522939572675e-02 2.279363515739658841e-03 2.972965957605592280e+01
6.963257522939572675e-02 2.288363515739658734e-03 2.902704507588444471e+01
6.963257522939572675e-02 2.297363515739658628e-03 2.835004649718118230e+01
6.963257522939572675e-02 2.306363515739658955e-03 2.769883578961784565e+01
6.963257522939572675e-02 2.315363515739658849e-03 2.707358343877930906e+01
6.963257522939572675e-02 2.324363515739658742e-03 2.647445831850305353e+01
6.963257522939572675e-02 2.333363515739658636e-03 2.590162754724153160e+01
6.963257522939572675e-02 2.342363515739658529e-03 2.535525634869290457e+01
6.963257522939572675e-02 2.351363515739658856e-03 2.483550791665012980e+01
6.963257522939572675e-02 2.360363515739658750e-03 2.434254328440417225e+01
6.963257522939572675e-02 2.369363515739658643e-03 2.387652119859293975e+01
6.963257522939572675e-02 2.378363515739658970e-03 2.343759799773786767e+01
6.963257522939572675e-02 2.387363515739658864e-03 2.302592749547707740e+01
6.963257522939572675e-02 2.396363515739658757e-03 2.264166086853575166e+01
6.963257522939572675e-02 2.405363515739658651e-03 2.228494654954832299e+01
6.963257522939572675e-02 2.414363515739658544e-03 2.195593012471309180e+01
6.963257522939572675e-02 2.423363515739658872e-03 2.165475423632929619e+01
6.963257522939572675e-02 2.432363515739658765e-03 2.138155849018514232e+01
6.963257522939572675e-02 2.441363515739658659e-03 2.113647936788296988e+01
6.963257522939572675e-02 2.450363515739658986e-03 2.091965015736613509e+01
6.963257522939572675e-02 2.459363515739658879e-03 2.073120082176117762e+01
6.963257522939572675e-02 2.468363515739658773e-03 2.057125800546808136e+01
6.963257522939572675e-02 2.477363515739658666e-03 2.043994491325148033e+01
6.963257522939572675e-02 2.486363515739658560e-03 2.033738125957765419e+01
6.963257522939572675e-02 2.495363515739658887e-03 2.026368320958439995e+01
6.963257522939572675e-02 2.504363515739658781e-03 2.021896332462850410e+01
6.963257522939572675e-02 2.513363515739658674e-03 2.020333051232685762e+01
6.963257522939572675e-02 2.522363515739659001e-03 2.021689000869494635e+01
6.963257522939572675e-02 2.531363515739658895e-03 2.025974322038533160e+01
6.963257522939572675e-02 2.540363515739658788e-03 2.033198787304453958e+01
6.963257522939572675e-02 2.549363515739658682e-03 2.043371784657105650e+01
6.963257522939572675e-02 2.558363515739658575e-03 2.056502318182597833e+01
6.963257522939572675e-02 2.567363515739658902e-03 2.072599005563247943e+01
6.963257522939572675e-02 2.576363515739658796e-03 2.091670075972163545e+01
6.963257522939572675e-02 2.585363515739658689e-03 2.113723368323454110e+01
6.963257522939572675e-02 2.594363515739659017e-03 2.138766329881522665e+01
6.963257522939572675e-02 2.603363515739658910e-03 2.166806013121217234e+01
6.963257522939572675e-02 2.612363515739658804e-03 2.197849082772407314e+01
6.963257522939572675e-02 2.621363515739658697e-03 2.231901804436168391e+01
6.963257522939572675e-02 2.630363515739658591e-03 2.268970051451728409e+01
6.963257522939572675e-02 2.639363515739658918e-03 2.309059303414031206e+01
6.963257522939572675e-02 2.648363515739658811e-03 2.352174646642103539e+01
6.963257522939572675e-02 2.657363515739658705e-03 2.398320774913557329e+01
6.963257522939572675e-02 2.666363515739659032e-03 2.447501990448310494e+01
6.963257522939572675e-02 2.675363515739658925e-03 2.499722205138536424e+01
6.963257522939572675e-02 2.684363515739658819e-03 2.554984942012552551e+01
6.963257522939572675e-02 2.693363515739658712e-03 2.613293335597339251e+01
6.963257522939572675e-02 2.702363515739658606e-03 2.674650139084624811e+01
6.963257522939572675e-02 2.711363515739658933e-03 2.739057719974633187e+01
6.963257522939572675e-02 2.720363515739658827e-03 2.806518058774750557e+01
6.963257522939572675e-02 2.729363515739658720e-03 2.877032768965395348e+01
6.963257522939572675e-02 2.738363515739659047e-03 2.950603079997412692e+01
6.963257522939572675e-02 2.747363515739658941e-03 3.027229849655302019e+01
6.963257522939572675e-02 2.756363515739658834e-03 3.106913566641983948e+01
6.963257522939572675e-02 2.765363515739658728e-03 3.189654350309044162e+01
6.963257522939572675e-02 2.774363515739658621e-03 3.275451956301489531e+01
6.963257522939572675e-02 2.783363515739658949e-03 3.364305779317786005e+01
6.963257522939572675e-02 2.792363515739658842e-03 3.456214855906083017e+01
6.963257522939572675e-02 2.801363515739658736e-03 3.551177868725690701e+01
6.963257522939572675e-02 2.810363515739659063e-03 3.649193147239876112e+01
6.963257522939572675e-02 2.819363515739658956e-03 3.750258676198430408e+01
6.963257522939572675e-02 2.828363515739658850e-03 3.854372092801790473e+01
6.963257522939572675e-02 2.837363515739658743e-03 3.961530698827917263e+01
6.963257522939572675e-02 2.846363515739658637e-03 4.071731455696593116e+01
6.963257522939572675e-02 2.855363515739658964e-03 4.184970993074031753e+01
6.963257522939572675e-02 2.864363515739658857e-03 4.301245611567426863e+01
7.005757522939573545e-02 2.144363515739658704e-03 4.202296967585473908e+01
7.005757522939573545e-02 2.153363515739658597e-03 4.095924576813874296e+01
7.005757522939573545e-02 2.162363515739658924e-03 3.991842282166348355e+01
7.005757522939573545e-02 2.171363515739658818e-03 3.890067589559723160e+01
7.005757522939573545e-02 2.180363515739658711e-03 3.790618121666651064e+01
7.005757522939573545e-02 2.189363515739658605e-03 3.693511599410450685e+01
7.005757522939573545e-02 2.198363515739658498e-03 3.598765823487039484e+01
7.005757522939573545e-02 2.207363515739658825e-03 3.506398655967834088e+01
7.005757522939573545e-02 2.216363515739658719e-03 3.416428001992639452e+01
7.005757522939573545e-02 2.225363515739658613e-03 3.328871791601923746e+01
7.005757522939573545e-02 2.234363515739658940e-03 3.243747961723559570e+01
7.005757522939573545e-02 2.243363515739658833e-03 3.161074438353600158e+01
7.005757522939573545e-02 2.252363515739658727e-03 3.080869118951315500e+01
7.005757522939573545e-02 2.261363515739658620e-03 3.003149855079797703e+01
7.005757522939573545e-02 2.270363515739658514e-03 2.927934435315981432e+01
7.005757522939573545e-02 2.279363515739658841e-03 2.855240568450679461e+01
7.005757522939573545e-02 2.288363515739658734e-03 2.785085867010181460e+01
7.005757522939573545e-02 2.297363515739658628e-03 2.717487831111984065e+01
7.005757522939573545e-02 2.306363515739658955e-03 2.652463832678685662e+01
7.005757522939573545e-02 2.315363515739658849e-03 2.590031100030702760e+01
7.005757522939573545e-02 2.324363515739658742e-03 2.530206702873104518e+01
7.005757522939573545e-02 2.333363515739658636e-03 2.473007537692322444e+01
7.005757522939573545e-02 2.342363515739658529e-03 2.418450313578628652e+01
7.005757522939573545e-02 2.351363515739658856e-03 2.366551538486962158e+01
7.005757522939573545e-02 2.360363515739658750e-03 2.317327505950274258e+01
7.005757522939573545e-02 2.369363515739658643e-03 2.270794282253930874e+01
7.005757522939573545e-02 2.378363515739658970e-03 2.226967694071626624e+01
7.005757522939573545e-02 2.387363515739658864e-03 2.185863316596280015e+01
7.005757522939573545e-02 2.396363515739658757e-03 2.147496462136629702e+01
7.005757522939573545e-02 2.405363515739658651e-03 2.111882169217770411e+01
7.005757522939573545e-02 2.414363515739658544e-03 2.079035192159594203e+01
7.005757522939573545e-02 2.423363515739658872e-03 2.048969991167629701e+01
7.005757522939573545e-02 2.432363515739658765e-03 2.021700722903355540e+01
7.005757522939573545e-02 2.441363515739658659e-03 1.997241231560346364e+01
7.005757522939573545e-02 2.450363515739658986e-03 1.975605041781656723e+01
7.005757522939573545e-02 2.459363515739658879e-03 1.956805345357454939e+01
7.005757522939573545e-02 2.468363515739658773e-03 1.940855001767457111e+01
7.005757522939573545e-02 2.477363515739658666e-03 1.927766525918369211e+01
7.005757522939573545e-02 2.486363515739658560e-03 1.917552082973705296e+01
7.005757522939573545e-02 2.495363515739658887e-03 1.910223482338400913e+01
7.005757522939573545e-02 2.504363515739658781e-03 1.905792172109292437e+01
7.005757522939573545e-02 2.513363515739658674e-03 1.904269233983254139e+01
7.005757522939573545e-02 2.522363515739659001e-03 1.905665381543482795e+01
7.005757522939573545e-02 2.531363515739658895e-03 1.909990943701401989e+01
7.005757522939573545e-02 2.540363515739658788e-03 1.917255880576183813e+01
7.005757522939573545e-02 2.549363515739658682e-03 1.927469766153402020e+01
7.005757522939573545e-02 2.558363515739658575e-03 1.940641789099433367e+01
7.005757522939573545e-02 2.567363515739658902e-03 1.956780750207107644e+01
7.005757522939573545e-02 2.576363515739658796e-03 1.975895060238295287e+01
7.005757522939573545e-02 2.585363515739658689e-03 1.997992738125813617e+01
7.005757522939573545e-02 2.594363515739659017e-03 2.023081409537357445e+01
7.005757522939573545e-02 2.603363515739658910e-03 2.051168303739282806e+01
7.005757522939573545e-02 2.612363515739658804e-03 2.082260260480111924e+01
7.005757522939573545e-02 2.621363515739658697e-03 2.116363718741726530e+01
7.005757522939573545e-02 2.630363515739658591e-03 2.153484723490473129e+01
7.005757522939573545e-02 2.639363515739658918e-03 2.193628924192782392e+01
7.005757522939573545e-02 2.648363515739658811e-03 2.236801575267000430e+01
7.005757522939573545e-02 2.657363515739658705e-03 2.283007536802759319e+01
7.005757522939573545e-02 2.666363515739659032e-03 2.332251275542014923e+01
7.005757522939573545e-02 2.675363515739658925e-03 2.384536866094325092e+01
7.005757522939573545e-02 2.684363515739658819e-03 2.439867992399334184e+01
7.005757522939573545e-02 2.693363515739658712e-03 2.498247948106418903e+01
7.005757522939573545e-02 2.702363515739658606e-03 2.559679643648271963e+01
7.005757522939573545e-02 2.711363515739658933e-03 2.624165601742711829e+01
7.005757522939573545e-02 2.720363515739658827e-03 2.691707957723528466e+01
7.005757522939573545e-02 2.729363515739658720e-03 2.762308475789663476e+01
7.005757522939573545e-02 2.738363515739659047e-03 2.835968536019410635e+01
7.005757522939573545e-02 2.747363515739658941e-03 2.912689185724784124e+01
7.005757522939573545e-02 2.756363515739658834e-03 2.992470936403279325e+01
7.005757522939573545e-02 2.765363515739658728e-03 3.075314175899657698e+01
7.005757522939573545e-02 2.774363515739658621e-03 3.161218762075534983e+01
7.005757522939573545e-02 2.783363515739658949e-03 3.250184230875086655e+01
7.005757522939573545e-02 2.792363515739658842e-03 3.342209758546258058e+01
7.005757522939573545e-02 2.801363515739658736e-03 3.437294165822569880e+01
7.005757522939573545e-02 2.810363515739659063e-03 3.535435918334442817e+01
7.005757522939573545e-02 2.819363515739658956e-03 3.636633135657652360e+01
7.005757522939573545e-02 2.828363515739658850e-03 3.740883588017319994e+01
7.005757522939573545e-02 2.837363515739658743e-03 3.848184708592040693e+01
7.005757522939573545e-02 2.846363515739658637e-03 3.958533588613144616e+01
7.005757522939573545e-02 2.855363515739658964e-03 4.071926985966879897e+01
7.005757522939573545e-02 2.864363515739658857e-03 4.188361327905110443e+01
7.048257522939573028e-02 2.144363515739658704e-03 4.085409022607430529e+01
7.048257522939573028e-02 2.153363515739658597e-03 3.979247489520102476e+01
7.048257522939573028e-02 2.162363515739658924e-03 3.875368712813067873e+01
7.048257522939573028e-02 2.171363515739658818e-03 3.773790300851297275e+01
7.048257522939573028e-02 2.180363515739658711e-03 3.674529985773122576e+01
7.048257522939573028e-02 2.189363515739658605e-03 3.577605604700974595e+01
7.048257522939573028e-02 2.198363515739658498e-03 3.483035080982236309e+01
7.048257522939573028e-02 2.207363515739658825e-03 3.390836405504259687e+01
7.048257522939573028e-02 2.216363515739658719e-03 3.301027618104942007e+01
7.048257522939573028e-02 2.225363515739658613e-03 3.213626789114064763e+01
7.048257522939573028e-02 2.234363515739658940e-03 3.128652001061507804e+01
7.048257522939573028e-02 2.243363515739658833e-03 3.046121330569198449e+01
7.048257522939573028e-02 2.252363515739658727e-03 2.966052830467745594e+01
7.048257522939573028e-02 2.261363515739658620e-03 2.888464512153709052e+01
7.048257522939573028e-02 2.270363515739658514e-03 2.813374328225140175e+01
7.048257522939573028e-02 2.279363515739658841e-03 2.740800155407711713e+01
7.048257522939573028e-02 2.288363515739658734e-03 2.670759777805076851e+01
7.048257522939573028e-02 2.297363515739658628e-03 2.603270870489117783e+01
7.048257522939573028e-02 2.306363515739658955e-03 2.538350983454236598e+01
7.048257522939573028e-02 2.315363515739658849e-03 2.476017525952292431e+01
7.048257522939573028e-02 2.324363515739658742e-03 2.416287751228637148e+01
7.048257522939573028e-02 2.333363515739658636e-03 2.359178741677251878e+01
7.048257522939573028e-02 2.342363515739658529e-03 2.304707394420742617e+01
7.048257522939573028e-02 2.351363515739658856e-03 2.252890407342178491e+01
7.048257522939573028e-02 2.360363515739658750e-03 2.203744265569307004e+01
7.048257522939573028e-02 2.369363515739658643e-03 2.157285228433178759e+01
7.048257522939573028e-02 2.378363515739658970e-03 2.113529316894434373e+01
7.048257522939573028e-02 2.387363515739658864e-03 2.072492301463697117e+01
7.048257522939573028e-02 2.396363515739658757e-03 2.034189690609898093e+01
7.048257522939573028e-02 2.405363515739658651e-03 1.998636719660035510e+01
7.048257522939573028e-02 2.414363515739658544e-03 1.965848340213105416e+01
7.048257522939573028e-02 2.423363515739658872e-03 1.935839210039600289e+01
7.048257522939573028e-02 2.432363515739658765e-03 1.908623683497714296e+01
7.048257522939573028e-02 2.441363515739658659e-03 1.884215802448309773e+01
7.048257522939573028e-02 2.450363515739658986e-03 1.862629287669480505e+01
7.048257522939573028e-02 2.459363515739658879e-03 1.843877532175392275e+01
7.048257522939573028e-02 2.468363515739658773e-03 1.827973588077603040e+01
7.048257522939573028e-02 2.477363515739658666e-03 1.814930167767724356e+01
7.048257522939573028e-02 2.486363515739658560e-03 1.804759631823580435e+01
7.048257522939573028e-02 2.495363515739658887e-03 1.797473984251044499e+01
7.048257522939573028e-02 2.504363515739658781e-03 1.793084866824861479e+01
7.048257522939573028e-02 2.513363515739658674e-03 1.791603553900475276e+01
7.048257522939573028e-02 2.522363515739659001e-03 1.793040950785373866e+01
7.048257522939573028e-02 2.531363515739658895e-03 1.797407576349908709e+01
7.048257522939573028e-02 2.540363515739658788e-03 1.804713580020862196e+01
7.048257522939573028e-02 2.549363515739658682e-03 1.814968723525217342e+01
7.048257522939573028e-02 2.558363515739658575e-03 1.828182381855324934e+01
7.048257522939573028e-02 2.567363515739658902e-03 1.844363540667896473e+01
7.048257522939573028e-02 2.576363515739658796e-03 1.863520794063563812e+01
7.048257522939573028e-02 2.585363515739658689e-03 1.885662342748574360e+01
7.048257522939573028e-02 2.594363515739659017e-03 1.910795992553241263e+01
7.048257522939573028e-02 2.603363515739658910e-03 1.938929151288013486e+01
7.048257522939573028e-02 2.612363515739658804e-03 1.970068835478670621e+01
7.048257522939573028e-02 2.621363515739658697e-03 2.004221659249427034e+01
7.048257522939573028e-02 2.630363515739658591e-03 2.041393840952670757e+01
7.048257522939573028e-02 2.639363515739658918e-03 2.081591201684696557e+01
7.048257522939573028e-02 2.648363515739658811e-03 2.124819165724292702e+01
7.048257522939573028e-02 2.657363515739658705e-03 2.171082761237184400e+01
7.048257522939573028e-02 2.666363515739659032e-03 2.220386621245953052e+01
7.048257522939573028e-02 2.675363515739658925e-03 2.272734984842472272e+01
7.048257522939573028e-02 2.684363515739658819e-03 2.328131698647641201e+01
7.048257522939573028e-02 2.693363515739658712e-03 2.386580217181429475e+01
7.048257522939573028e-02 2.702363515739658606e-03 2.448083609895709856e+01
7.048257522939573028e-02 2.711363515739658933e-03 2.512644556544123020e+01
7.048257522939573028e-02 2.720363515739658827e-03 2.580265348872021036e+01
7.048257522939573028e-02 2.729363515739658720e-03 2.650947903760200575e+01
7.048257522939573028e-02 2.738363515739659047e-03 2.724693753467531110e+01
7.048257522939573028e-02 2.747363515739658941e-03 2.801504054399524080e+01
7.048257522939573028e-02 2.756363515739658834e-03 2.881379589929670715e+01
7.048257522939573028e-02 2.765363515739658728e-03 2.964320771000259924e+01
7.048257522939573028e-02 2.774363515739658621e-03 3.050327641462965289e+01
7.048257522939573028e-02 2.783363515739658949e-03 3.139399880522702801e+01
7.048257522939573028e-02 2.792363515739658842e-03 3.231536805906196719e+01
7.048257522939573028e-02 2.801363515739658736e-03 3.326737378218339813e+01
7.048257522939573028e-02 2.810363515739659063e-03 3.425000201016879942e+01
7.048257522939573028e-02 2.819363515739658956e-03 3.526323530519081828e+01
7.048257522939573028e-02 2.828363515739658850e-03 3.630705271776375298e+01
7.048257522939573028e-02 2.837363515739658743e-03 3.738142991155106643e+01
7.048257522939573028e-02 2.846363515739658637e-03 3.848633911505251604e+01
7.048257522939573028e-02 2.855363515739658964e-03 3.962174920737746220e+01
7.048257522939573028e-02 2.864363515739658857e-03 4.078762574561525867e+01
7.090757522939572510e-02 2.144363515739658704e-03 3.971662563856031625e+01
7.090757522939572510e-02 2.153363515739658597e-03 3.865723604636909272e+01
7.090757522939572510e-02 2.162363515739658924e-03 3.762059784781465055e+01
7.090757522939572510e-02 2.171363515739658818e-03 3.660688815049311984e+01
7.090757522939572510e-02 2.180363515739658711e-03 3.561628537089140423e+01
7.090757522939572510e-02 2.189363515739658605e-03 3.464896904362203145e+01
7.090757522939572510e-02 2.198363515739658498e-03 3.370511963104539177e+01
7.090757522939572510e-02 2.207363515739658825e-03 3.278491833344477868e+01
7.090757522939572510e-02 2.216363515739658719e-03 3.188854690032113126e+01
7.090757522939572510e-02 2.225363515739658613e-03 3.101618744289956453e+01
7.090757522939572510e-02 2.234363515739658940e-03 3.016802224829248757e+01
7.090757522939572510e-02 2.243363515739658833e-03 2.934423359560432232e+01
7.090757522939572510e-02 2.252363515739658727e-03 2.854500357420332080e+01
7.090757522939572510e-02 2.261363515739658620e-03 2.777051390448585266e+01
7.090757522939572510e-02 2.270363515739658514e-03 2.702094576141504945e+01
7.090757522939572510e-02 2.279363515739658841e-03 2.629647960102997217e+01
7.090757522939572510e-02 2.288363515739658734e-03 2.559729499020554044e+01
7.090757522939572510e-02 2.297363515739658628e-03 2.492357043985614951e+01
7.090757522939572510e-02 2.306363515739658955e-03 2.427548324186355444e+01
7.090757522939572510e-02 2.315363515739658849e-03 2.365320930980763592e+01
7.090757522939572510e-02 2.324363515739658742e-03 2.305692302382968251e+01
7.090757522939572510e-02 2.333363515739658636e-03 2.248679707964143404e+01
7.090757522939572510e-02 2.342363515739658529e-03 2.194300234199087640e+01
7.090757522939572510e-02 2.351363515739658856e-03 2.142570770255181856e+01
7.090757522939572510e-02 2.360363515739658750e-03 2.093507994255256222e+01
7.090757522939572510e-02 2.369363515739658643e-03 2.047128360010705705e+01
7.090757522939572510e-02 2.378363515739658970e-03 2.003448084233244231e+01
7.090757522939572510e-02 2.387363515739658864e-03 1.962483134253065487e+01
7.090757522939572510e-02 2.396363515739658757e-03 1.924249216222793279e+01
7.090757522939572510e-02 2.405363515739658651e-03 1.888761763831647045e+01
7.090757522939572510e-02 2.414363515739658544e-03 1.856035927528913021e+01
7.090757522939572510e-02 2.423363515739658872e-03 1.826086564254532618e+01
7.090757522939572510e-02 2.432363515739658765e-03 1.798928227682333159e+01
7.090757522939572510e-02 2.441363515739658659e-03 1.774575158978447575e+01
7.090757522939572510e-02 2.450363515739658986e-03 1.753041278061706976e+01
7.090757522939572510e-02 2.459363515739658879e-03 1.734340176789928023e+01
7.090757522939572510e-02 2.468363515739658773e-03 1.718485105642710664e+01
7.090757522939572510e-02 2.477363515739658666e-03 1.705488974836723060e+01
7.090757522939572510e-02 2.486363515739658560e-03 1.695364342073818875e+01
7.090757522939572510e-02 2.495363515739658887e-03 1.688123407672733833e+01
7.090757522939572510e-02 2.504363515739658781e-03 1.683778008809022708e+01
7.090757522939572510e-02 2.513363515739658674e-03 1.682339614227086599e+01
7.090757522939572510e-02 2.522363515739659001e-03 1.683819322706605703e+01
7.090757522939572510e-02 2.531363515739658895e-03 1.688227844791018128e+01
7.090757522939572510e-02 2.540363515739658788e-03 1.695575520975981476e+01
7.090757522939572510e-02 2.549363515739658682e-03 1.705872302473139257e+01
7.090757522939572510e-02 2.558363515739658575e-03 1.719127752359148076e+01
7.090757522939572510e-02 2.567363515739658902e-03 1.735351042905008967e+01
7.090757522939572510e-02 2.576363515739658796e-03 1.754550953308657313e+01
7.090757522939572510e-02 2.585363515739658689e-03 1.776735867805913927e+01
7.090757522939572510e-02 2.594363515739659017e-03 1.801913774147638492e+01
7.090757522939572510e-02 2.603363515739658910e-03 1.830092260452946107e+01
7.090757522939572510e-02 2.612363515739658804e-03 1.861278521782926987e+01
7.090757522939572510e-02 2.621363515739658697e-03 1.895479349164756400e+01
7.090757522939572510e-02 2.630363515739658591e-03 1.932701136097651329e+01
7.090757522939572510e-02 2.639363515739658918e-03 1.972949877073185121e+01
7.090757522939572510e-02 2.648363515739658811e-03 2.016231167991904272e+01
7.090757522939572510e-02 2.657363515739658705e-03 2.062550206858637125e+01
7.090757522939572510e-02 2.666363515739659032e-03 2.111911794740407800e+01
7.090757522939572510e-02 2.675363515739658925e-03 2.164320336976126669e+01
7.090757522939572510e-02 2.684363515739658819e-03 2.219779844643213096e+01
7.090757522939572510e-02 2.693363515739658712e-03 2.278293934870768567e+01
7.090757522939572510e-02 2.702363515739658606e-03 2.339865837915922953e+01
7.090757522939572510e-02 2.711363515739658933e-03 2.404498392383882788e+01
7.090757522939572510e-02 2.720363515739658827e-03 2.472194048033352942e+01
7.090757522939572510e-02 2.729363515739658720e-03 2.542954876372252215e+01
7.090757522939572510e-02 2.738363515739659047e-03 2.616782563609294243e+01
7.090757522939572510e-02 2.747363515739658941e-03 2.693678418219244008e+01
7.090757522939572510e-02 2.756363515739658834e-03 2.773643373004691171e+01
7.090757522939572510e-02 2.765363515739658728e-03 2.856677988666749002e+01
7.090757522939572510e-02 2.774363515739658621e-03 2.942782454583485219e+01
7.090757522939572510e-02 2.783363515739658949e-03 3.031956595351724104e+01
7.090757522939572510e-02 2.792363515739658842e-03 3.124199871928877315e+01
7.090757522939572510e-02 2.801363515739658736e-03 3.219511386588825985e+01
7.090757522939572510e-02 2.810363515739659063e-03 3.317889882577472349e+01
7.090757522939572510e-02 2.819363515739658956e-03 3.419333754571195527e+01
7.090757522939572510e-02 2.828363515739658850e-03 3.523841044244070986e+01
7.090757522939572510e-02 2.837363515739658743e-03 3.631409452942099847e+01
7.090757522939572510e-02 2.846363515739658637e-03 3.742036336937329111e+01
7.090757522939572510e-02 2.855363515739658964e-03 3.855718715972980704e+01
7.090757522939572510e-02 2.864363515739658857e-03 3.972453276024404545e+01
7.133257522939573381e-02 2.144363515739658704e-03 3.861060500172411025e+01
7.133257522939573381e-02 2.153363515739658597e-03 3.755355853758786111e+01
7.133257522939573381e-02 2.162363515739658924e-03 3.651918452055772946e+01
7.133257522939573381e-02 2.171363515739658818e-03 3.550766108156787482e+01
7.133257522939573381e-02 2.180363515739658711e-03 3.451916773263977234e+01
7.133257522939573381e-02 2.189363515739658605e-03 3.355388517320548658e+01
7.133257522939573381e-02 2.198363515739658498e-03 3.261199509685056341e+01
7.133257522939573381e-02 2.207363515739658825e-03 3.169367999857186646e+01
7.133257522939573381e-02 2.216363515739658719e-03 3.079912298315704788e+01
7.133257522939573381e-02 2.225363515739658613e-03 2.992850757475034129e+01
7.133257522939573381e-02 2.234363515739658940e-03 2.908201752816356134e+01
7.133257522939573381e-02 2.243363515739658833e-03 2.825983664201007173e+01
7.133257522939573381e-02 2.252363515739658727e-03 2.746214857410947729e+01
7.133257522939573381e-02 2.261363515739658620e-03 2.668913665942594093e+01
7.133257522939573381e-02 2.270363515739658514e-03 2.594098373073123298e+01
7.133257522939573381e-02 2.279363515739658841e-03 2.521787194232072693e+01
7.133257522939573381e-02 2.288363515739658734e-03 2.451998259700943095e+01
7.133257522939573381e-02 2.297363515739658628e-03 2.384749597664952603e+01
7.133257522939573381e-02 2.306363515739658955e-03 2.320059117631106460e+01
7.133257522939573381e-02 2.315363515739658849e-03 2.257944594247081227e+01
7.133257522939573381e-02 2.324363515739658742e-03 2.198423651524589673e+01
7.133257522939573381e-02 2.333363515739658636e-03 2.141513747495778830e+01
7.133257522939573381e-02 2.342363515739658529e-03 2.087232159306566359e+01
7.133257522939573381e-02 2.351363515739658856e-03 2.035595968777843723e+01
7.133257522939573381e-02 2.360363515739658750e-03 1.986622048431823373e+01
7.133257522939573381e-02 2.369363515739658643e-03 1.940327047997712384e+01
7.133257522939573381e-02 2.378363515739658970e-03 1.896727381416914682e+01
7.133257522939573381e-02 2.387363515739658864e-03 1.855839214342901755e+01
7.133257522939573381e-02 2.396363515739658757e-03 1.817678452146842005e+01
7.133257522939573381e-02 2.405363515739658651e-03 1.782260728439959507e+01
7.133257522939573381e-02 2.414363515739658544e-03 1.749601394108012187e+01
7.133257522939573381e-02 2.423363515739658872e-03 1.719715506865790644e+01
7.133257522939573381e-02 2.432363515739658765e-03 1.692617821332109429e+01
7.133257522939573381e-02 2.441363515739658659e-03 1.668322779620044116e+01
7.133257522939573381e-02 2.450363515739658986e-03 1.646844502454487724e+01
7.133257522939573381e-02 2.459363515739658879e-03 1.628196782210991955e+01
7.133257522939573381e-02 2.468363515739658773e-03 1.612393069427062642e+01
7.133257522939573381e-02 2.477363515739658666e-03 1.599446473844849947e+01
7.133257522939573381e-02 2.486363515739658560e-03 1.589369752001826441e+01
7.133257522939573381e-02 2.495363515739658887e-03 1.582175302249382298e+01
7.133257522939573381e-02 2.504363515739658781e-03 1.577875158893610319e+01
7.133257522939573381e-02 2.513363515739658674e-03 1.576480986801126960e+01
7.133257522939573381e-02 2.522363515739659001e-03 1.578004079977026208e+01
7.133257522939573381e-02 2.531363515739658895e-03 1.582455342355856942e+01
7.133257522939573381e-02 2.540363515739658788e-03 1.589845307266372743e+01
7.133257522939573381e-02 2.549363515739658682e-03 1.600184117161049357e+01
7.133257522939573381e-02 2.558363515739658575e-03 1.613481524953127177e+01
7.133257522939573381e-02 2.567363515739658902e-03 1.629746891287570065e+01
7.133257522939573381e-02 2.576363515739658796e-03 1.648989182218340943e+01
7.133257522939573381e-02 2.585363515739658689e-03 1.671216967273502974e+01
7.133257522939573381e-02 2.594363515739659017e-03 1.696438417885147487e+01
7.133257522939573381e-02 2.603363515739658910e-03 1.724661306190822074e+01
7.133257522939573381e-02 2.612363515739658804e-03 1.755893001717063839e+01
7.133257522939573381e-02 2.621363515739658697e-03 1.790140479986868627e+01
7.133257522939573381e-02 2.630363515739658591e-03 1.827410309471733285e+01
7.133257522939573381e-02 2.639363515739658918e-03 1.867708659819302852e+01
7.133257522939573381e-02 2.648363515739658811e-03 1.911041300316830416e+01
7.133257522939573381e-02 2.657363515739658705e-03 1.957413600573877943e+01
7.133257522939573381e-02 2.666363515739659032e-03 2.006830531468435197e+01
7.133257522939573381e-02 2.675363515739658925e-03 2.059296666349800375e+01
7.133257522939573381e-02 2.684363515739658819e-03 2.114816182532959488e+01
7.133257522939573381e-02 2.693363515739658712e-03 2.173392861490017935e+01
7.133257522939573381e-02 2.702363515739658606e-03 2.235030096069206706e+01
7.133257522939573381e-02 2.711363515739658933e-03 2.299730885546213699e+01
7.133257522939573381e-02 2.720363515739658827e-03 2.367497839309200458e+01
7.133257522939573381e-02 2.729363515739658720e-03 2.438333185421222993e+01
7.133257522939573381e-02 2.738363515739659047e-03 2.512238765764337245e+01
7.133257522939573381e-02 2.747363515739658941e-03 2.589216042533715267e+01
7.133257522939573381e-02 2.756363515739658834e-03 2.669266097881481414e+01
7.133257522939573381e-02 2.765363515739658728e-03 2.752389650174816893e+01
7.133257522939573381e-02 2.774363515739658621e-03 2.838587029942422646e+01
7.133257522939573381e-02 2.783363515739658949e-03 2.927858210859309906e+01
7.133257522939573381e-02 2.792363515739658842e-03 3.020202798987352821e+01
7.133257522939573381e-02 2.801363515739658736e-03 3.115620040070362506e+01
7.133257522939573381e-02 2.810363515739659063e-03 3.214108818793405931e+01
7.133257522939573381e-02 2.819363515739658956e-03 3.315667670118583032e+01
7.133257522939573381e-02 2.828363515739658850e-03 3.420294774134364957e+01
7.133257522939573381e-02 2.837363515739658743e-03 3.527987968958049692e+01
7.133257522939573381e-02 2.846363515739658637e-03 3.638744746091182947e+01
7.133257522939573381e-02 2.855363515739658964e-03 3.752562258913704341e+01
7.133257522939573381e-02 2.864363515739658857e-03 3.869437325474845579e+01
7.175757522939572863e-02 2.144363515739658704e-03 3.753605711509712251e+01
7.175757522939572863e-02 2.153363515739658597e-03 3.648147139514790638e+01
7.175757522939572863e-02 2.162363515739658924e-03 3.544947639570588649e+01
7.175757522939572863e-02 2.171363515739658818e-03 3.444025127046600687e+01
7.175757522939572863e-02 2.180363515739658711e-03 3.345397662738693612e+01
7.175757522939572863e-02 2.189363515739658605e-03 3.249083433215631089e+01
7.175757522939572863e-02 2.198363515739658498e-03 3.155100731192678154e+01
7.175757522939572863e-02 2.207363515739658825e-03 3.063467935972360578e+01
7.175757522939572863e-02 2.216363515739658719e-03 2.974203493977196899e+01
7.175757522939572863e-02 2.225363515739658613e-03 2.887325899422197040e+01
7.175757522939572863e-02 2.234363515739658940e-03 2.802853675143094847e+01
7.175757522939572863e-02 2.243363515739658833e-03 2.720805353618246158e+01
7.175757522939572863e-02 2.252363515739658727e-03 2.641199458221805685e+01
7.175757522939572863e-02 2.261363515739658620e-03 2.564054484721381755e+01
7.175757522939572863e-02 2.270363515739658514e-03 2.489388883061278079e+01
7.175757522939572863e-02 2.279363515739658841e-03 2.417221039450637932e+01
7.175757522939572863e-02 2.288363515739658734e-03 2.347569258783144619e+01
7.175757522939572863e-02 2.297363515739658628e-03 2.280451747410435814e+01
7.175757522939572863e-02 2.306363515739658955e-03 2.215886596295004551e+01
7.175757522939572863e-02 2.315363515739658849e-03 2.153891764561441846e+01
7.175757522939572863e-02 2.324363515739658742e-03 2.094485063456832563e+01
7.175757522939572863e-02 2.333363515739658636e-03 2.037684140757735918e+01
7.175757522939572863e-02 2.342363515739658529e-03 1.983506465615417369e+01
7.175757522939572863e-02 2.351363515739658856e-03 1.931969313875524108e+01
7.175757522939572863e-02 2.360363515739658750e-03 1.883089753868173943e+01
7.175757522939572863e-02 2.369363515739658643e-03 1.836884632693565322e+01
7.175757522939572863e-02 2.378363515739658970e-03 1.793370562999578510e+01
7.175757522939572863e-02 2.387363515739658864e-03 1.752563910276737147e+01
7.175757522939572863e-02 2.396363515739658757e-03 1.714480780657251557e+01
7.175757522939572863e-02 2.405363515739658651e-03 1.679137009241040346e+01
7.175757522939572863e-02 2.414363515739658544e-03 1.646548148941874956e+01
7.175757522939572863e-02 2.423363515739658872e-03 1.616729459864725982e+01
7.175757522939572863e-02 2.432363515739658765e-03 1.589695899203863405e+01
7.175757522939572863e-02 2.441363515739658659e-03 1.565462111675847723e+01
7.175757522939572863e-02 2.450363515739658986e-03 1.544042420474156074e+01
7.175757522939572863e-02 2.459363515739658879e-03 1.525450820178483013e+01
7.175757522939572863e-02 2.468363515739658773e-03 1.509700963077594338e+01
7.175757522939572863e-02 2.477363515739658666e-03 1.496806160149910170e+01
7.175757522939572863e-02 2.486363515739658560e-03 1.486779368480026164e+01
7.175757522939572863e-02 2.495363515739658887e-03 1.479633186181652604e+01
7.175757522939572863e-02 2.504363515739658781e-03 1.475379846423825825e+01
7.175757522939572863e-02 2.513363515739658674e-03 1.474031211936087971e+01
7.175757522939572863e-02 2.522363515739659001e-03 1.475598769998734383e+01
7.175757522939572863e-02 2.531363515739658895e-03 1.480093630782099012e+01
7.175757522939572863e-02 2.540363515739658788e-03 1.487526511094975490e+01
7.175757522939572863e-02 2.549363515739658682e-03 1.497907750096217683e+01
7.175757522939572863e-02 2.558363515739658575e-03 1.511247292296022238e+01
7.175757522939572863e-02 2.567363515739658902e-03 1.527554688474245381e+01
7.175757522939572863e-02 2.576363515739658796e-03 1.546839093305678148e+01
7.175757522939572863e-02 2.585363515739658689e-03 1.569109263373340468e+01
7.175757522939572863e-02 2.594363515739659017e-03 1.594373555558414068e+01
7.175757522939572863e-02 2.603363515739658910e-03 1.622639925798270610e+01
7.175757522939572863e-02 2.612363515739658804e-03 1.653915925797420527e+01
7.175757522939572863e-02 2.621363515739658697e-03 1.688208711397928141e+01
7.175757522939572863e-02 2.630363515739658591e-03 1.725525029787885956e+01
7.175757522939572863e-02 2.639363515739658918e-03 1.765871227540671384e+01
7.175757522939572863e-02 2.648363515739658811e-03 1.809253249096522609e+01
7.175757522939572863e-02 2.657363515739658705e-03 1.855676637435632870e+01
7.175757522939572863e-02 2.666363515739659032e-03 1.905146535013975040e+01
7.175757522939572863e-02 2.675363515739658925e-03 1.957667684957695542e+01
7.175757522939572863e-02 2.684363515739658819e-03 2.013244432499001846e+01
7.175757522939572863e-02 2.693363515739658712e-03 2.071880725499923415e+01
7.175757522939572863e-02 2.702363515739658606e-03 2.133580120866875518e+01
7.175757522939572863e-02 2.711363515739658933e-03 2.198345780473439959e+01
7.175757522939572863e-02 2.720363515739658827e-03 2.266180474969971215e+01
7.175757522939572863e-02 2.729363515739658720e-03 2.337086590880122117e+01
7.175757522939572863e-02 2.738363515739659047e-03 2.411066127487279687e+01
7.175757522939572863e-02 2.747363515739658941e-03 2.488120702457817401e+01
7.175757522939572863e-02 2.756363515739658834e-03 2.568251554492880473e+01
7.175757522939572863e-02 2.765363515739658728e-03 2.651459545303870868e+01
7.175757522939572863e-02 2.774363515739658621e-03 2.737745164312846669e+01
7.175757522939572863e-02 2.783363515739658949e-03 2.827108530829039523e+01
7.175757522939572863e-02 2.792363515739658842e-03 2.919549397766817833e+01
7.175757522939572863e-02 2.801363515739658736e-03 3.015067156138078985e+01
7.175757522939572863e-02 2.810363515739659063e-03 3.113660833808737038e+01
7.175757522939572863e-02 2.819363515739658956e-03 3.215329107859830060e+01
7.175757522939572863e-02 2.828363515739658850e-03 3.320070298588697710e+01
7.175757522939572863e-02 2.837363515739658743e-03 3.427882382672308381e+01
7.175757522939572863e-02 2.846363515739658637e-03 3.538762988645655128e+01
7.175757522939572863e-02 2.855363515739658964e-03 3.652709405332379333e+01
7.175757522939572863e-02 2.864363515739658857e-03 3.769718584663863226e+01
7.218257522939573734e-02 2.144363515739658704e-03 3.649301048836727546e+01
7.218257522939573734e-02 2.153363515739658597e-03 3.544100335466296769e+01
7.218257522939573734e-02 2.162363515739658924e-03 3.441150243112676321e+01
7.218257522939573734e-02 2.171363515739658818e-03 3.340468789361327140e+01
7.218257522939573734e-02 2.180363515739658711e-03 3.242074144645036426e+01
7.218257522939573734e-02 2.189363515739658605e-03 3.145984612297442595e+01
7.218257522939573734e-02 2.198363515739658498e-03 3.052218608629553387e+01
7.218257522939573734e-02 2.207363515739658825e-03 2.960794643073350585e+01
7.218257522939573734e-02 2.216363515739658719e-03 2.871731298417583389e+01
7.218257522939573734e-02 2.225363515739658613e-03 2.785047211184323146e+01
7.218257522939573734e-02 2.234363515739658940e-03 2.700761052153089281e+01
7.218257522939573734e-02 2.243363515739658833e-03 2.618891507091748849e+01
7.218257522939573734e-02 2.252363515739658727e-03 2.539457257710378713e+01
7.218257522939573734e-02 2.261363515739658620e-03 2.462476962870968578e+01
7.218257522939573734e-02 2.270363515739658514e-03 2.387969240075901212e+01
7.218257522939573734e-02 2.279363515739658841e-03 2.315952647272533227e+01
7.218257522939573734e-02 2.288363515739658734e-03 2.246445664985586177e+01
7.218257522939573734e-02 2.297363515739658628e-03 2.179466678818991454e+01
7.218257522939573734e-02 2.306363515739658955e-03 2.115033962328814710e+01
7.218257522939573734e-02 2.315363515739658849e-03 2.053165660307703888e+01
7.218257522939573734e-02 2.324363515739658742e-03 1.993879772485556146e+01
7.218257522939573734e-02 2.333363515739658636e-03 1.937194137674364924e+01
7.218257522939573734e-02 2.342363515739658529e-03 1.883126418368746613e+01
7.218257522939573734e-02 2.351363515739658856e-03 1.831694085816840811e+01
7.218257522939573734e-02 2.360363515739658750e-03 1.782914405576670447e+01
7.218257522939573734e-02 2.369363515739658643e-03 1.736804423572871769e+01
7.218257522939573734e-02 2.378363515739658970e-03 1.693380952649286542e+01
7.218257522939573734e-02 2.387363515739658864e-03 1.652660559652773031e+01
7.218257522939573734e-02 2.396363515739658757e-03 1.614659553023690819e+01
7.218257522939573734e-02 2.405363515739658651e-03 1.579393970925920598e+01
7.218257522939573734e-02 2.414363515739658544e-03 1.546879569901713580e+01
7.218257522939573734e-02 2.423363515739658872e-03 1.517131814064069317e+01
7.218257522939573734e-02 2.432363515739658765e-03 1.490165864825152653e+01
7.218257522939573734e-02 2.441363515739658659e-03 1.465996571162449413e+01
7.218257522939573734e-02 2.450363515739658986e-03 1.444638460413503367e+01
7.218257522939573734e-02 2.459363515739658879e-03 1.426105731049696601e+01
7.218257522939573734e-02 2.468363515739658773e-03 1.410412238814322450e+01
7.218257522939573734e-02 2.477363515739658666e-03 1.397571497632443993e+01
7.218257522939573734e-02 2.486363515739658560e-03 1.387596666862512507e+01
7.218257522939573734e-02 2.495363515739658887e-03 1.380500546110252458e+01
7.218257522939573734e-02 2.504363515739658781e-03 1.376295569145017339e+01
7.218257522939573734e-02 2.513363515739658674e-03 1.374993798305357018e+01
7.218257522939573734e-02 2.522363515739659001e-03 1.376606919392409623e+01
7.218257522939573734e-02 2.531363515739658895e-03 1.381146240096299493e+01
7.218257522939573734e-02 2.540363515739658788e-03 1.388622672920993750e+01
7.218257522939573734e-02 2.549363515739658682e-03 1.399046752013751416e+01
7.218257522939573734e-02 2.558363515739658575e-03 1.412428615244411390e+01
7.218257522939573734e-02 2.567363515739658902e-03 1.428778005296149445e+01
7.218257522939573734e-02 2.576363515739658796e-03 1.448104267230124265e+01
7.218257522939573734e-02 2.585363515739658689e-03 1.470416346452546463e+01
7.218257522939573734e-02 2.594363515739659017e-03 1.495722787060466885e+01
7.218257522939573734e-02 2.603363515739658910e-03 1.524031730564152554e+01
7.218257522939573734e-02 2.612363515739658804e-03 1.555350912613155856e+01
7.218257522939573734e-02 2.621363515739658697e-03 1.589687671136530867e+01
7.218257522939573734e-02 2.630363515739658591e-03 1.627048933808006836e+01
7.218257522939573734e-02 2.639363515739658918e-03 1.667441225894455670e+01
7.218257522939573734e-02 2.648363515739658811e-03 1.710870668760523472e+01
7.218257522939573734e-02 2.657363515739658705e-03 1.757342980523546316e+01
7.218257522939573734e-02 2.666363515739659032e-03 1.806863476985395778e+01
7.218257522939573734e-02 2.675363515739658925e-03 1.859437072818238335e+01
7.218257522939573734e-02 2.684363515739658819e-03 1.915068282999297367e+01
7.218257522939573734e-02 2.693363515739658712e-03 1.973761223388763142e+01
7.218257522939573734e-02 2.702363515739658606e-03 2.035519616852056402e+01
7.218257522939573734e-02 2.711363515739658933e-03 2.100346789647002765e+01
7.218257522939573734e-02 2.720363515739658827e-03 2.168245675332005362e+01
7.218257522939573734e-02 2.729363515739658720e-03 2.239218820780067176e+01
7.218257522939573734e-02 2.738363515739659047e-03 2.313268384411608736e+01
7.218257522939573734e-02 2.747363515739658941e-03 2.390396141127015994e+01
7.218257522939573734e-02 2.756363515739658834e-03 2.470603485042195757e+01
7.218257522939573734e-02 2.765363515739658728e-03 2.553891431765626407e+01
7.218257522939573734e-02 2.774363515739658621e-03 2.640260622597057250e+01
7.218257522939573734e-02 2.783363515739658949e-03 2.729711327213007621e+01
7.218257522939573734e-02 2.792363515739658842e-03 2.822243447144566630e+01
7.218257522939573734e-02 2.801363515739658736e-03 2.917856520484943417e+01
7.218257522939573734e-02 2.810363515739659063e-03 3.016549720013662750e+01
7.218257522939573734e-02 2.819363515739658956e-03 3.118321866772518547e+01
7.218257522939573734e-02 2.828363515739658850e-03 3.223171423056876961e+01
7.218257522939573734e-02 2.837363515739658743e-03 3.331096505895172299e+01
7.218257522939573734e-02 2.846363515739658637e-03 3.442094882657326593e+01
7.218257522939573734e-02 2.855363515739658964e-03 3.556163979418394661e+01
7.218257522939573734e-02 2.864363515739658857e-03 3.673300883801883288e+01
7.260757522939573216e-02 2.144363515739658704e-03 3.548149334036006053e+01
7.260757522939573216e-02 2.153363515739658597e-03 3.443218286005222240e+01
7.260757522939573216e-02 2.162363515739658924e-03 3.340529129217460991e+01
7.260757522939573216e-02 2.171363515739658818e-03 3.240099983413412588e+01
7.260757522939573216e-02 2.180363515739658711e-03 3.141949128704308691e+01
7.260757522939573216e-02 2.189363515739658605e-03 3.046094985327036397e+01
7.260757522939573216e-02 2.198363515739658498e-03 2.952556093426480288e+01
7.260757522939573216e-02 2.207363515739658825e-03 2.861351092895458237e+01
7.260757522939573216e-02 2.216363515739658719e-03 2.772498703313672763e+01
7.260757522939573216e-02 2.225363515739658613e-03 2.686017704013508478e+01
7.260757522939573216e-02 2.234363515739658940e-03 2.601926914314148576e+01
7.260757522939573216e-02 2.243363515739658833e-03 2.520245173944763906e+01
7.260757522939573216e-02 2.252363515739658727e-03 2.440991323705966920e+01
7.260757522939573216e-02 2.261363515739658620e-03 2.364184186375197783e+01
7.260757522939573216e-02 2.270363515739658514e-03 2.289842547911715087e+01
7.260757522939573216e-02 2.279363515739658841e-03 2.217985138958667335e+01
7.260757522939573216e-02 2.288363515739658734e-03 2.148630616705654006e+01
7.260757522939573216e-02 2.297363515739658628e-03 2.081797547092119771e+01
7.260757522939573216e-02 2.306363515739658955e-03 2.017504387414621192e+01
7.260757522939573216e-02 2.315363515739658849e-03 1.955769469333657185e+01
7.260757522939573216e-02 2.324363515739658742e-03 1.896610982311707971e+01
7.260757522939573216e-02 2.333363515739658636e-03 1.840046957497028757e+01
7.260757522939573216e-02 2.342363515739658529e-03 1.786095252069426920e+01
7.260757522939573216e-02 2.351363515739658856e-03 1.734773534065934086e+01
7.260757522939573216e-02 2.360363515739658750e-03 1.686099267699015058e+01
7.260757522939573216e-02 2.369363515739658643e-03 1.640089699176681393e+01
7.260757522939573216e-02 2.378363515739658970e-03 1.596761843037185713e+01
7.260757522939573216e-02 2.387363515739658864e-03 1.556132469008915109e+01
7.260757522939573216e-02 2.396363515739658757e-03 1.518218089397501558e+01
7.260757522939573216e-02 2.405363515739658651e-03 1.483034947010193605e+01
7.260757522939573216e-02 2.414363515739658544e-03 1.450599003623440808e+01
7.260757522939573216e-02 2.423363515739658872e-03 1.420925928986915210e+01
7.260757522939573216e-02 2.432363515739658765e-03 1.394031090378987869e+01
7.260757522939573216e-02 2.441363515739658659e-03 1.369929542700086245e+01
7.260757522939573216e-02 2.450363515739658986e-03 1.348636019116693774e+01
7.260757522939573216e-02 2.459363515739658879e-03 1.330164923683392431e+01
7.260757522939573216e-02 2.468363515739658773e-03 1.314530317309103680e+01
7.260757522939573216e-02 2.477363515739658666e-03 1.301745918584069273e+01
7.260757522939573216e-02 2.486363515739658560e-03 1.291825090867521908e+01
7.260757522939573216e-02 2.495363515739658887e-03 1.284780836995415143e+01
7.260757522939573216e-02 2.504363515739658781e-03 1.280625793082302266e+01
7.260757522939573216e-02 2.513363515739658674e-03 1.279372222825807626e+01
7.260757522939573216e-02 2.522363515739659001e-03 1.281032012304066825e+01
7.260757522939573216e-02 2.531363515739658895e-03 1.285616668498929016e+01
7.260757522939573216e-02 2.540363515739658788e-03 1.293137301343656986e+01
7.260757522939573216e-02 2.549363515739658682e-03 1.303604641758076355e+01
7.260757522939573216e-02 2.558363515739658575e-03 1.317029022737975197e+01
7.260757522939573216e-02 2.567363515739658902e-03 1.333420380640140479e+01
7.260757522939573216e-02 2.576363515739658796e-03 1.352788252683691894e+01
7.260757522939573216e-02 2.585363515739658689e-03 1.375141774867492472e+01
7.260757522939573216e-02 2.594363515739659017e-03 1.400489680278181481e+01
7.260757522939573216e-02 2.603363515739658910e-03 1.428840297768053347e+01
7.260757522939573216e-02 2.612363515739658804e-03 1.460201548708860741e+01
7.260757522939573216e-02 2.621363515739658697e-03 1.494580954881209323e+01
7.260757522939573216e-02 2.630363515739658591e-03 1.531985626220242125e+01
7.260757522939573216e-02 2.639363515739658918e-03 1.572422268456890038e+01
7.260757522939573216e-02 2.648363515739658811e-03 1.615897181649248182e+01
7.260757522939573216e-02 2.657363515739658705e-03 1.662416260822286063e+01
7.260757522939573216e-02 2.666363515739659032e-03 1.711984996894253186e+01
7.260757522939573216e-02 2.675363515739658925e-03 1.764608477853604995e+01
7.260757522939573216e-02 2.684363515739658819e-03 1.820291388749748762e+01
7.260757522939573216e-02 2.693363515739658712e-03 1.879038019552754690e+01
7.260757522939573216e-02 2.702363515739658606e-03 1.940852256482654070e+01
7.260757522939573216e-02 2.711363515739658933e-03 2.005737593466275825e+01
7.260757522939573216e-02 2.720363515739658827e-03 2.073697128640279175e+01
7.260757522939573216e-02 2.729363515739658720e-03 2.144733571095972025e+01
7.260757522939573216e-02 2.738363515739659047e-03 2.218849240122997912e+01
7.260757522939573216e-02 2.747363515739658941e-03 2.296046069636250309e+01
7.260757522939573216e-02 2.756363515739658834e-03 2.376325611021948703e+01
7.260757522939573216e-02 2.765363515739658728e-03 2.459689035328031537e+01
7.260757522939573216e-02 2.774363515739658621e-03 2.546137137742650225e+01
7.260757522939573216e-02 2.783363515739658949e-03 2.635670340011213852e+01
7.260757522939573216e-02 2.792363515739658842e-03 2.728288694070343468e+01
7.260757522939573216e-02 2.801363515739658736e-03 2.823991886904215676e+01
7.260757522939573216e-02 2.810363515739659063e-03 2.922779237926985729e+01
7.260757522939573216e-02 2.819363515739658956e-03 3.024649713993235878e+01
7.260757522939573216e-02 2.828363515739658850e-03 3.129601921180599788e+01
7.260757522939573216e-02 2.837363515739658743e-03 3.237634118662495553e+01
7.260757522939573216e-02 2.846363515739658637e-03 3.348744214445466127e+01
7.260757522939573216e-02 2.855363515739658964e-03 3.462929773660457045e+01
7.260757522939573216e-02 2.864363515739658857e-03 3.580188021431072798e+01
7.303257522939572699e-02 2.144363515739658704e-03 3.450153359808794562e+01
7.303257522939572699e-02 2.153363515739658597e-03 3.345503806258366808e+01
7.303257522939572699e-02 2.162363515739658924e-03 3.243087135074162575e+01
7.303257522939572699e-02 2.171363515739658818e-03 3.142921568087652417e+01
7.303257522939572699e-02 2.180363515739658711e-03 3.045025495127222825e+01
7.303257522939572699e-02 2.189363515739658605e-03 2.949417453474958961e+01
7.303257522939572699e-02 2.198363515739658498e-03 2.856116107347062893e+01
7.303257522939572699e-02 2.207363515739658825e-03 2.765140227430171649e+01
7.303257522939572699e-02 2.216363515739658719e-03 2.676508670514337496e+01
7.303257522939572699e-02 2.225363515739658613e-03 2.590240359257845171e+01
7.303257522939572699e-02 2.234363515739658940e-03 2.506354262112458287e+01
7.303257522939572699e-02 2.243363515739658833e-03 2.424869373446998111e+01
7.303257522939572699e-02 2.252363515739658727e-03 2.345804693905424188e+01
7.303257522939572699e-02 2.261363515739658620e-03 2.269179211011791608e+01
7.303257522939572699e-02 2.270363515739658514e-03 2.195011880077706223e+01
7.303257522939572699e-02 2.279363515739658841e-03 2.123321605419025104e+01
7.303257522939572699e-02 2.288363515739658734e-03 2.054127221912975187e+01
7.303257522939572699e-02 2.297363515739658628e-03 1.987447476933712665e+01
7.303257522939572699e-02 2.306363515739658955e-03 1.923301012666652809e+01
7.303257522939572699e-02 2.315363515739658849e-03 1.861706348848136372e+01
7.303257522939572699e-02 2.324363515739658742e-03 1.802681865929443461e+01
7.303257522939572699e-02 2.333363515739658636e-03 1.746245788699090440e+01
7.303257522939572699e-02 2.342363515739658529e-03 1.692416170373891759e+01
7.303257522939572699e-02 2.351363515739658856e-03 1.641210877174049187e+01
7.303257522939572699e-02 2.360363515739658750e-03 1.592647573396649818e+01
7.303257522939572699e-02 2.369363515739658643e-03 1.546743707003722079e+01
7.303257522939572699e-02 2.378363515739658970e-03 1.503516495728811719e+01
7.303257522939572699e-02 2.387363515739658864e-03 1.462982913716720645e+01
7.303257522939572699e-02 2.396363515739658757e-03 1.425159678699398569e+01
7.303257522939572699e-02 2.405363515739658651e-03 1.390063239719481203e+01
7.303257522939572699e-02 2.414363515739658544e-03 1.357709765397405022e+01
7.303257522939572699e-02 2.423363515739658872e-03 1.328115132755127092e+01
7.303257522939572699e-02 2.432363515739658765e-03 1.301294916590316575e+01
7.303257522939572699e-02 2.441363515739658659e-03 1.277264379400853045e+01
7.303257522939572699e-02 2.450363515739658986e-03 1.256038461865531985e+01
7.303257522939572699e-02 2.459363515739658879e-03 1.237631773871683549e+01
7.303257522939572699e-02 2.468363515739658773e-03 1.222058587576461264e+01
7.303257522939572699e-02 2.477363515739658666e-03 1.209332823588900396e+01
7.303257522939572699e-02 2.486363515739658560e-03 1.199468052463166146e+01
7.303257522939572699e-02 2.495363515739658887e-03 1.192477482006623291e+01
7.303257522939572699e-02 2.504363515739658781e-03 1.188373952429051883e+01
7.303257522939572699e-02 2.513363515739658674e-03 1.187169930543652185e+01
7.303257522939572699e-02 2.522363515739659001e-03 1.188877504464815615e+01
7.303257522939572699e-02 2.531363515739658895e-03 1.193508382244115751e+01
7.303257522939572699e-02 2.540363515739658788e-03 1.201073872986486890e+01
7.303257522939572699e-02 2.549363515739658682e-03 1.211584906164929976e+01
7.303257522939572699e-02 2.558363515739658575e-03 1.225052011680415376e+01
7.303257522939572699e-02 2.567363515739658902e-03 1.241485321331057889e+01
7.303257522939572699e-02 2.576363515739658796e-03 1.260894566270454220e+01
7.303257522939572699e-02 2.585363515739658689e-03 1.283289074865567159e+01
7.303257522939572699e-02 2.594363515739659017e-03 1.308677770966764342e+01
7.303257522939572699e-02 2.603363515739658910e-03 1.337069172541171724e+01
7.303257522939572699e-02 2.612363515739658804e-03 1.368471388464971028e+01
7.303257522939572699e-02 2.621363515739658697e-03 1.402892126137189166e+01
7.303257522939572699e-02 2.630363515739658591e-03 1.440338679529165233e+01
7.303257522939572699e-02 2.639363515739658918e-03 1.480817936608892182e+01
7.303257522939572699e-02 2.648363515739658811e-03 1.524336377899268768e+01
7.303257522939572699e-02 2.657363515739658705e-03 1.570900077108555593e+01
7.303257522939572699e-02 2.666363515739659032e-03 1.620514702039221788e+01
7.303257522939572699e-02 2.675363515739658925e-03 1.673185515768332721e+01
7.303257522939572699e-02 2.684363515739658819e-03 1.728917376618923640e+01
7.303257522939572699e-02 2.693363515739658712e-03 1.787714745717633491e+01
7.303257522939572699e-02 2.702363515739658606e-03 1.849581680009285378e+01
7.303257522939572699e-02 2.711363515739658933e-03 1.914521840134736408e+01
7.303257522939572699e-02 2.720363515739658827e-03 1.982538490952836696e+01
7.303257522939572699e-02 2.729363515739658720e-03 2.053634505620945561e+01
7.303257522939572699e-02 2.738363515739659047e-03 2.127812366044483383e+01
7.303257522939572699e-02 2.747363515739658941e-03 2.205074166927684587e+01
7.303257522939572699e-02 2.756363515739658834e-03 2.285421618692308243e+01
7.303257522939572699e-02 2.765363515739658728e-03 2.368856050203876862e+01
7.303257522939572699e-02 2.774363515739658621e-03 2.455378410595758965e+01
7.303257522939572699e-02 2.783363515739658949e-03 2.544989277155335117e+01
7.303257522939572699e-02 2.792363515739658842e-03 2.637688853451234650e+01
7.303257522939572699e-02 2.801363515739658736e-03 2.733476975612231286e+01
7.303257522939572699e-02 2.810363515739659063e-03 2.832353116079875122e+01
7.303257522939572699e-02 2.819363515739658956e-03 2.934316384698607294e+01
7.303257522939572699e-02 2.828363515739658850e-03 3.039365534674843161e+01
7.303257522939572699e-02 2.837363515739658743e-03 3.147498969116421108e+01
7.303257522939572699e-02 2.846363515739658637e-03 3.258714738469998906e+01
7.303257522939572699e-02 2.855363515739658964e-03 3.373010548725002877e+01
7.303257522939572699e-02 2.864363515739658857e-03 3.490383764317405735e+01
7.345757522939573569e-02 2.144363515739658704e-03 3.355315889575527422e+01
7.345757522939573569e-02 2.153363515739658597e-03 3.250959681990522654e+01
7.345757522939573569e-02 2.162363515739658924e-03 3.148827068427121390e+01
7.345757522939573569e-02 2.171363515739658818e-03 3.048936372740311640e+01
7.345757522939573569e-02 2.180363515739658711e-03 2.951306094516857570e+01
7.345757522939573569e-02 2.189363515739658605e-03 2.855954888223718058e+01
7.345757522939573569e-02 2.198363515739658498e-03 2.762901542385654352e+01
7.345757522939573569e-02 2.207363515739658825e-03 2.672164958816537705e+01
7.345757522939573569e-02 2.216363515739658719e-03 2.583764131942777453e+01
7.345757522939573569e-02 2.225363515739658613e-03 2.497718128259842274e+01
7.345757522939573569e-02 2.234363515739658940e-03 2.414046065951802689e+01
7.345757522939573569e-02 2.243363515739658833e-03 2.332767094707904221e+01
7.345757522939573569e-02 2.252363515739658727e-03 2.253900375770004416e+01
7.345757522939573569e-02 2.261363515739658620e-03 2.177465062245383365e+01
7.345757522939573569e-02 2.270363515739658514e-03 2.103480279703975953e+01
7.345757522939573569e-02 2.279363515739658841e-03 2.031965107100862156e+01
7.345757522939573569e-02 2.288363515739658734e-03 1.962938558045235027e+01
7.345757522939573569e-02 2.297363515739658628e-03 1.896419562440902951e+01
7.345757522939573569e-02 2.306363515739658955e-03 1.832426948522393673e+01
7.345757522939573569e-02 2.315363515739658849e-03 1.770979425310869715e+01
7.345757522939573569e-02 2.324363515739658742e-03 1.712095565511211248e+01
7.345757522939573569e-02 2.333363515739658636e-03 1.655793788865329930e+01
7.345757522939573569e-02 2.342363515739658529e-03 1.602092345984655708e+01
7.345757522939573569e-02 2.351363515739658856e-03 1.551009302670334478e+01
7.345757522939573569e-02 2.360363515739658750e-03 1.502562524744857342e+01
7.345757522939573569e-02 2.369363515739658643e-03 1.456769663399890646e+01
7.345757522939573569e-02 2.378363515739658970e-03 1.413648141075023545e+01
7.345757522939573569e-02 2.387363515739658864e-03 1.373215137869888736e+01
7.345757522939573569e-02 2.396363515739658757e-03 1.335487578515565588e+01
7.345757522939573569e-02 2.405363515739658651e-03 1.300482119882880738e+01
7.345757522939573569e-02 2.414363515739658544e-03 1.268215139058949603e+01
7.345757522939573569e-02 2.423363515739658872e-03 1.238702721978242494e+01
7.345757522939573569e-02 2.432363515739658765e-03 1.211960652618719791e+01
7.345757522939573569e-02 2.441363515739658659e-03 1.188004402753577438e+01
7.345757522939573569e-02 2.450363515739658986e-03 1.166849122272051886e+01
7.345757522939573569e-02 2.459363515739658879e-03 1.148509630044625851e+01
7.345757522939573569e-02 2.468363515739658773e-03 1.133000406858261044e+01
7.345757522939573569e-02 2.477363515739658666e-03 1.120335581415062620e+01
7.345757522939573569e-02 2.486363515739658560e-03 1.110528931755280269e+01
7.345757522939573569e-02 2.495363515739658887e-03 1.103593872407290633e+01
7.345757522939573569e-02 2.504363515739658781e-03 1.099543449431584463e+01
7.345757522939573569e-02 2.513363515739658674e-03 1.098390334517827682e+01
7.345757522939573569e-02 2.522363515739659001e-03 1.100146819583639513e+01
7.345757522939573569e-02 2.531363515739658895e-03 1.104824815533814331e+01
7.345757522939573569e-02 2.540363515739658788e-03 1.112435832383241063e+01
7.345757522939573569e-02 2.549363515739658682e-03 1.122990999953091773e+01
7.345757522939573569e-02 2.558363515739658575e-03 1.136501046823607908e+01
7.345757522939573569e-02 2.567363515739658902e-03 1.152976302016648447e+01
7.345757522939573569e-02 2.576363515739658796e-03 1.172426692393540293e+01
7.345757522939573569e-02 2.585363515739658689e-03 1.194861740470568634e+01
7.345757522939573569e-02 2.594363515739659017e-03 1.220290562637242715e+01
7.345757522939573569e-02 2.603363515739658910e-03 1.248721867758152371e+01
7.345757522939573569e-02 2.612363515739658804e-03 1.280163953983779379e+01
7.345757522939573569e-02 2.621363515739658697e-03 1.314624716113152658e+01
7.345757522939573569e-02 2.630363515739658591e-03 1.352111633929550294e+01
7.345757522939573569e-02 2.639363515739658918e-03 1.392631779413167692e+01
7.345757522939573569e-02 2.648363515739658811e-03 1.436191815325318544e+01
7.345757522939573569e-02 2.657363515739658705e-03 1.482797995829460547e+01
7.345757522939573569e-02 2.666363515739659032e-03 1.532456167388286872e+01
7.345757522939573569e-02 2.675363515739658925e-03 1.585171769937269914e+01
7.345757522939573569e-02 2.684363515739658819e-03 1.640949836846837684e+01
7.345757522939573569e-02 2.693363515739658712e-03 1.699795002517041098e+01
7.345757522939573569e-02 2.702363515739658606e-03 1.761711495363911695e+01
7.345757522939573569e-02 2.711363515739658933e-03 1.826703145540849960e+01
7.345757522939573569e-02 2.720363515739658827e-03 1.894773388085584997e+01
7.345757522939573569e-02 2.729363515739658720e-03 1.965925255856305398e+01
7.345757522939573569e-02 2.738363515739659047e-03 2.040161401324385793e+01
7.345757522939573569e-02 2.747363515739658941e-03 2.117484079682415654e+01
7.345757522939573569e-02 2.756363515739658834e-03 2.197895163433148014e+01
7.345757522939573569e-02 2.765363515739658728e-03 2.281396136136223163e+01
7.345757522939573569e-02 2.774363515739658621e-03 2.367988109795774676e+01
7.345757522939573569e-02 2.783363515739658949e-03 2.457671814390684517e+01
7.345757522939573569e-02 2.792363515739658842e-03 2.550447608032462199e+01
7.345757522939573569e-02 2.801363515739658736e-03 2.646315479156365313e+01
7.345757522939573569e-02 2.810363515739659063e-03 2.745275050897825508e+01
7.345757522939573569e-02 2.819363515739658956e-03 2.847325581993007404e+01
7.345757522939573569e-02 2.828363515739658850e-03 2.952465973212591166e+01
7.345757522939573569e-02 2.837363515739658743e-03 3.060694773390352452e+01
7.345757522939573569e-02 2.846363515739658637e-03 3.172010177217717342e+01
7.345757522939573569e-02 2.855363515739658964e-03 3.286410033345535453e+01
7.345757522939573569e-02 2.864363515739658857e-03 3.403891847327591336e+01
7.388257522939573052e-02 2.144363515739658704e-03 3.263639657382000792e+01
7.388257522939573052e-02 2.153363515739658597e-03 3.159588669506749170e+01
7.388257522939573052e-02 2.162363515739658924e-03 3.057751707475031822e+01
7.388257522939573052e-02 2.171363515739658818e-03 2.958147197102752557e+01
7.388257522939573052e-02 2.180363515739658711e-03 2.860793747768914841e+01
7.388257522939573052e-02 2.189363515739658605e-03 2.765710131266459371e+01
7.388257522939573052e-02 2.198363515739658498e-03 2.672915260668011683e+01
7.388257522939573052e-02 2.207363515739658825e-03 2.582428169248132122e+01
7.388257522939573052e-02 2.216363515739658719e-03 2.494267989495190818e+01
7.388257522939573052e-02 2.225363515739658613e-03 2.408453932258973396e+01
7.388257522939573052e-02 2.234363515739658940e-03 2.325005266054992603e+01
7.388257522939573052e-02 2.243363515739658833e-03 2.243941296575926003e+01
7.388257522939573052e-02 2.252363515739658727e-03 2.165281346426675668e+01
7.388257522939573052e-02 2.261363515739658620e-03 2.089044735130917729e+01
7.388257522939573052e-02 2.270363515739658514e-03 2.015250759427445360e+01
7.388257522939573052e-02 2.279363515739658841e-03 1.943918673890303239e+01
7.388257522939573052e-02 2.288363515739658734e-03 1.875067671902732513e+01
7.388257522939573052e-02 2.297363515739658628e-03 1.808716867003326456e+01
7.388257522939573052e-02 2.306363515739658955e-03 1.744885274636348527e+01
7.388257522939573052e-02 2.315363515739658849e-03 1.683591794329706204e+01
7.388257522939573052e-02 2.324363515739658742e-03 1.624855192309908603e+01
7.388257522939573052e-02 2.333363515739658636e-03 1.568694084591143678e+01
7.388257522939573052e-02 2.342363515739658529e-03 1.515126920543289657e+01
7.388257522939573052e-02 2.351363515739658856e-03 1.464171966956880055e+01
7.388257522939573052e-02 2.360363515739658750e-03 1.415847292624570741e+01
7.388257522939573052e-02 2.369363515739658643e-03 1.370170753452433132e+01
7.388257522939573052e-02 2.378363515739658970e-03 1.327159978100368676e+01
7.388257522939573052e-02 2.387363515739658864e-03 1.286832354175774640e+01
7.388257522939573052e-02 2.396363515739658757e-03 1.249205014981592399e+01
7.388257522939573052e-02 2.405363515739658651e-03 1.214294826821227957e+01
7.388257522939573052e-02 2.414363515739658544e-03 1.182118376875669696e+01
7.388257522939573052e-02 2.423363515739658872e-03 1.152691961641701823e+01
7.388257522939573052e-02 2.432363515739658765e-03 1.126031575943702023e+01
7.388257522939573052e-02 2.441363515739658659e-03 1.102152902518113819e+01
7.388257522939573052e-02 2.450363515739658986e-03 1.081071302160481196e+01
7.388257522939573052e-02 2.459363515739658879e-03 1.062801804445868470e+01
7.388257522939573052e-02 2.468363515739658773e-03 1.047359100513759245e+01
7.388257522939573052e-02 2.477363515739658666e-03 1.034757528898538226e+01
7.388257522939573052e-02 2.486363515739658560e-03 1.025011076873229854e+01
7.388257522939573052e-02 2.495363515739658887e-03 1.018133367442064241e+01
7.388257522939573052e-02 2.504363515739658781e-03 1.014137654276831313e+01
7.388257522939573052e-02 2.513363515739658674e-03 1.013036815709071448e+01
7.388257522939573052e-02 2.522363515739659001e-03 1.014843349231588832e+01
7.388257522939573052e-02 2.531363515739658895e-03 1.019569370392801488e+01
7.388257522939573052e-02 2.540363515739658788e-03 1.027226591860014082e+01
7.388257522939573052e-02 2.549363515739658682e-03 1.037826345600640821e+01
7.388257522939573052e-02 2.558363515739658575e-03 1.051379560655934142e+01
7.388257522939573052e-02 2.567363515739658902e-03 1.067896765050963381e+01
7.388257522939573052e-02 2.576363515739658796e-03 1.087388083138134220e+01
7.388257522939573052e-02 2.585363515739658689e-03 1.109863233363924451e+01
7.388257522939573052e-02 2.594363515739659017e-03 1.135331526440668881e+01
7.388257522939573052e-02 2.603363515739658910e-03 1.163801863905965206e+01
7.388257522939573052e-02 2.612363515739658804e-03 1.195282737066773393e+01
7.388257522939573052e-02 2.621363515739658697e-03 1.229782223611587710e+01
7.388257522939573052e-02 2.630363515739658591e-03 1.267307997198551561e+01
7.388257522939573052e-02 2.639363515739658918e-03 1.307867313503507489e+01
7.388257522939573052e-02 2.648363515739658811e-03 1.351467019303319717e+01
7.388257522939573052e-02 2.657363515739658705e-03 1.398113550989975806e+01
7.388257522939573052e-02 2.666363515739659032e-03 1.447812935461868733e+01
7.388257522939573052e-02 2.675363515739658925e-03 1.500570791287449879e+01
7.388257522939573052e-02 2.684363515739658819e-03 1.556392328655491042e+01
7.388257522939573052e-02 2.693363515739658712e-03 1.615282357015004777e+01
7.388257522939573052e-02 2.702363515739658606e-03 1.677245278037193543e+01
7.388257522939573052e-02 2.711363515739658933e-03 1.742285093142325536e+01
7.388257522939573052e-02 2.720363515739658827e-03 1.810405406757101332e+01
7.388257522939573052e-02 2.729363515739658720e-03 1.881609420891069817e+01
7.388257522939573052e-02 2.738363515739659047e-03 1.955899952700590916e+01
7.388257522939573052e-02 2.747363515739658941e-03 2.033279422409393078e+01
7.388257522939573052e-02 2.756363515739658834e-03 2.113749863190739120e+01
7.388257522939573052e-02 2.765363515739658728e-03 2.197312923881841584e+01
7.388257522939573052e-02 2.774363515739658621e-03 2.283969871655816064e+01
7.388257522939573052e-02 2.783363515739658949e-03 2.373721595161705977e+01
7.388257522939573052e-02 2.792363515739658842e-03 2.466568608283697017e+01
7.388257522939573052e-02 2.801363515739658736e-03 2.562511053549170015e+01
7.388257522939573052e-02 2.810363515739659063e-03 2.661548706585259083e+01
7.388257522939573052e-02 2.819363515739658956e-03 2.763680976785613552e+01
7.388257522939573052e-02 2.828363515739658850e-03 2.868906914306685962e+01
7.388257522939573052e-02 2.837363515739658743e-03 2.977225215496386568e+01
7.388257522939573052e-02 2.846363515739658637e-03 3.088634221088980780e+01
7.388257522939573052e-02 2.855363515739658964e-03 3.203131924203754011e+01
7.388257522939573052e-02 2.864363515739658857e-03 3.320715973318326064e+01
7.430757522939572535e-02 2.144363515739658704e-03 3.175127367802011236e+01
7.430757522939572535e-02 2.153363515739658597e-03 3.071393495556023367e+01
7.430757522939572535e-02 2.162363515739658924e-03 2.969863800781789109e+01
7.430757522939572535e-02 2.171363515739658818e-03 2.870556811183652712e+01
7.430757522939572535e-02 2.180363515739658711e-03 2.773491245974841490e+01
7.430757522939572535e-02 2.189363515739658605e-03 2.678685994411333127e+01
7.430757522939572535e-02 2.198363515739658498e-03 2.586160094353519412e+01
7.430757522939572535e-02 2.207363515739658825e-03 2.495932710870127380e+01
7.430757522939572535e-02 2.216363515739658719e-03 2.408023114941912013e+01
7.430757522939572535e-02 2.225363515739658613e-03 2.322450662288284207e+01
7.430757522939572535e-02 2.234363515739658940e-03 2.239234772360757120e+01
7.430757522939572535e-02 2.243363515739658833e-03 2.158394907540312602e+01
7.430757522939572535e-02 2.252363515739658727e-03 2.079950552562237931e+01
7.430757522939572535e-02 2.261363515739658620e-03 2.003921194207904932e+01
7.430757522939572535e-02 2.270363515739658514e-03 1.930326301298865133e+01
7.430757522939572535e-02 2.279363515739658841e-03 1.859185305011229161e+01
7.430757522939572535e-02 2.288363515739658734e-03 1.790517579549603511e+01
7.430757522939572535e-02 2.297363515739658628e-03 1.724342423197461471e+01
7.430757522939572535e-02 2.306363515739658955e-03 1.660679039781390998e+01
7.430757522939572535e-02 2.315363515739658849e-03 1.599546520555307438e+01
7.430757522939572535e-02 2.324363515739658742e-03 1.540963826549082683e+01
7.430757522939572535e-02 2.333363515739658636e-03 1.484949771372745886e+01
7.430757522939572535e-02 2.342363515739658529e-03 1.431523004524885323e+01
7.430757522939572535e-02 2.351363515739658856e-03 1.380701995200305987e+01
7.430757522939572535e-02 2.360363515739658750e-03 1.332505016615684212e+01
7.430757522939572535e-02 2.369363515739658643e-03 1.286950130881157861e+01
7.430757522939572535e-02 2.378363515739658970e-03 1.244055174401879071e+01
7.430757522939572535e-02 2.387363515739658864e-03 1.203837743847546449e+01
7.430757522939572535e-02 2.396363515739658757e-03 1.166315182678701490e+01
7.430757522939572535e-02 2.405363515739658651e-03 1.131504568240504227e+01
7.430757522939572535e-02 2.414363515739658544e-03 1.099422699443286433e+01
7.430757522939572535e-02 2.423363515739658872e-03 1.070086084998936826e+01
7.430757522939572535e-02 2.432363515739658765e-03 1.043510932257080981e+01
7.430757522939572535e-02 2.441363515739658659e-03 1.019713136607074944e+01
7.430757522939572535e-02 2.450363515739658986e-03 9.987082714628598978e+00
7.430757522939572535e-02 2.459363515739658879e-03 9.805115788202357407e+00
7.430757522939572535e-02 2.468363515739658773e-03 9.651379619075470373e+00
7.430757522939572535e-02 2.477363515739658666e-03 9.526019708354709792e+00
7.430757522939572535e-02 2.486363515739658560e-03 9.429178038616299773e+00
7.430757522939572535e-02 2.495363515739658887e-03 9.360992942255762728e+00
7.430757522939572535e-02 2.504363515739658781e-03 9.321599049786442492e+00
7.430757522939572535e-02 2.513363515739658674e-03 9.311127228665640132e+00
7.430757522939572535e-02 2.522363515739659001e-03 9.329704527320444640e+00
7.430757522939572535e-02 2.531363515739658895e-03 9.377454124292825099e+00
7.430757522939572535e-02 2.540363515739658788e-03 9.454495314255694893e+00
7.430757522939572535e-02 2.549363515739658682e-03 9.560943332386244720e+00
7.430757522939572535e-02 2.558363515739658575e-03 9.696909532859848468e+00
7.430757522939572535e-02 2.567363515739658902e-03 9.862501203822688467e+00
7.430757522939572535e-02 2.576363515739658796e-03 1.005782158159203732e+01
7.430757522939572535e-02 2.585363515739658689e-03 1.028296982776655000e+01
7.430757522939572535e-02 2.594363515739659017e-03 1.053804101052557485e+01
7.430757522939572535e-02 2.603363515739658910e-03 1.082312608984378244e+01
7.430757522939572535e-02 2.612363515739658804e-03 1.113831190656063086e+01
7.430757522939572535e-02 2.621363515739658697e-03 1.148368114908370785e+01
7.430757522939572535e-02 2.630363515739658591e-03 1.185931244576622134e+01
7.430757522939572535e-02 2.639363515739658918e-03 1.226528022968139453e+01
7.430757522939572535e-02 2.648363515739658811e-03 1.270165482654246603e+01
7.430757522939572535e-02 2.657363515739658705e-03 1.316850244034586126e+01
7.430757522939572535e-02 2.666363515739659032e-03 1.366588516217714755e+01
7.430757522939572535e-02 2.675363515739658925e-03 1.419386098180538625e+01
7.430757522939572535e-02 2.684363515739658819e-03 1.475248378705364871e+01
7.430757522939572535e-02 2.693363515739658712e-03 1.534180344062460222e+01
7.430757522939572535e-02 2.702363515739658606e-03 1.596186570969101126e+01
7.430757522939572535e-02 2.711363515739658933e-03 1.661271233851070406e+01
7.430757522939572535e-02 2.720363515739658827e-03 1.729438108404096397e+01
7.430757522939572535e-02 2.729363515739658720e-03 1.800690567287333010e+01
7.430757522939572535e-02 2.738363515739659047e-03 1.875031594406871704e+01
7.430757522939572535e-02 2.747363515739658941e-03 1.952463776470224843e+01
7.430757522939572535e-02 2.756363515739658834e-03 2.032989311021660228e+01
7.430757522939572535e-02 2.765363515739658728e-03 2.116610009478992538e+01
7.430757522939572535e-02 2.774363515739658621e-03 2.203327300050924009e+01
7.430757522939572535e-02 2.783363515739658949e-03 2.293142230495553235e+01
7.430757522939572535e-02 2.792363515739658842e-03 2.386055472281501011e+01
7.430757522939572535e-02 2.801363515739658736e-03 2.482067323815411442e+01
7.430757522939572535e-02 2.810363515739659063e-03 2.581177715010281304e+01
7.430757522939572535e-02 2.819363515739658956e-03 2.683386207685535396e+01
7.430757522939572535e-02 2.828363515739658850e-03 2.788692003197812141e+01
7.430757522939572535e-02 2.837363515739658743e-03 2.897093947204243136e+01
7.430757522939572535e-02 2.846363515739658637e-03 3.008590528280151943e+01
7.430757522939572535e-02 2.855363515739658964e-03 3.123179885816310275e+01
7.430757522939572535e-02 2.864363515739658857e-03 3.240859813022009916e+01
7.473257522939573405e-02 2.144363515739658704e-03 3.089781695846178877e+01
7.473257522939573405e-02 2.153363515739658597e-03 2.986376857238391835e+01
7.473257522939573405e-02 2.162363515739658924e-03 2.885166067172704629e+01
7.473257522939573405e-02 2.171363515739658818e-03 2.786167955175912425e+01
7.473257522939573405e-02 2.180363515739658711e-03 2.689401350326247098e+01
7.473257522939573405e-02 2.189363515739658605e-03 2.594885259485349138e+01
7.473257522939573405e-02 2.198363515739658498e-03 2.502638845538561441e+01
7.473257522939573405e-02 2.207363515739658825e-03 2.412681405686342373e+01
7.473257522939573405e-02 2.216363515739658719e-03 2.325032349830095768e+01
7.473257522939573405e-02 2.225363515739658613e-03 2.239711179077383463e+01
7.473257522939573405e-02 2.234363515739658940e-03 2.156737464424790574e+01
7.473257522939573405e-02 2.243363515739658833e-03 2.076130825629965670e+01
7.473257522939573405e-02 2.252363515739658727e-03 1.997910910326314138e+01
7.473257522939573405e-02 2.261363515739658620e-03 1.922097373401564369e+01
7.473257522939573405e-02 2.270363515739658514e-03 1.848709856677155017e+01
7.473257522939573405e-02 2.279363515739658841e-03 1.777767968919383179e+01
7.473257522939573405e-02 2.288363515739658734e-03 1.709291266206244586e+01
7.473257522939573405e-02 2.297363515739658628e-03 1.643299232686243272e+01
7.473257522939573405e-02 2.306363515739658955e-03 1.579811261739408224e+01
7.473257522939573405e-02 2.315363515739658849e-03 1.518846637581665959e+01
7.473257522939573405e-02 2.324363515739658742e-03 1.460424517322664428e+01
7.473257522939573405e-02 2.333363515739658636e-03 1.404563913504668449e+01
7.473257522939573405e-02 2.342363515739658529e-03 1.351283677133758943e+01
7.473257522939573405e-02 2.351363515739658856e-03 1.300602481228790452e+01
7.473257522939573405e-02 2.360363515739658750e-03 1.252538804892347457e+01
7.473257522939573405e-02 2.369363515739658643e-03 1.207110917934190297e+01
7.473257522939573405e-02 2.378363515739658970e-03 1.164336866038294716e+01
7.473257522939573405e-02 2.387363515739658864e-03 1.124234456497973156e+01
7.473257522939573405e-02 2.396363515739658757e-03 1.086821244523420660e+01
7.473257522939573405e-02 2.405363515739658651e-03 1.052114520122509589e+01
7.473257522939573405e-02 2.414363515739658544e-03 1.020131295570902807e+01
7.473257522939573405e-02 2.423363515739658872e-03 9.908882934635272477e+00
7.473257522939573405e-02 2.432363515739658765e-03 9.644019353541267492e+00
7.473257522939573405e-02 2.441363515739658659e-03 9.406883309858216080e+00
7.473257522939573405e-02 2.450363515739658986e-03 9.197632681040346370e+00
7.473257522939573405e-02 2.459363515739658879e-03 9.016422028571042802e+00
7.473257522939573405e-02 2.468363515739658773e-03 8.863402522978873321e+00
7.473257522939573405e-02 2.477363515739658666e-03 8.738721798661941875e+00
7.473257522939573405e-02 2.486363515739658560e-03 8.642523965620313220e+00
7.473257522939573405e-02 2.495363515739658887e-03 8.574949476281318539e+00
7.473257522939573405e-02 2.504363515739658781e-03 8.536135072663540768e+00
7.473257522939573405e-02 2.513363515739658674e-03 8.526213724136056271e+00
7.473257522939573405e-02 2.522363515739659001e-03 8.545314570441547630e+00
7.473257522939573405e-02 2.531363515739658895e-03 8.593562869910925883e+00
7.473257522939573405e-02 2.540363515739658788e-03 8.671079986581020194e+00
7.473257522939573405e-02 2.549363515739658682e-03 8.777983205321930882e+00
7.473257522939573405e-02 2.558363515739658575e-03 8.914385923282708291e+00
7.473257522939573405e-02 2.567363515739658902e-03 9.080397454403652091e+00
7.473257522939573405e-02 2.576363515739658796e-03 9.276123045657783450e+00
7.473257522939573405e-02 2.585363515739658689e-03 9.501663853682856598e+00
7.473257522939573405e-02 2.594363515739659017e-03 9.757116925589826906e+00
7.473257522939573405e-02 2.603363515739658910e-03 1.004257518382220837e+01
7.473257522939573405e-02 2.612363515739658804e-03 1.035812741483400146e+01
7.473257522939573405e-02 2.621363515739658697e-03 1.070385823643690060e+01
7.473257522939573405e-02 2.630363515739658591e-03 1.107984818653139314e+01
7.473257522939573405e-02 2.639363515739658918e-03 1.148617359234052060e+01
7.473257522939573405e-02 2.648363515739658811e-03 1.192290665533849392e+01
7.473257522939573405e-02 2.657363515739658705e-03 1.239011543736384624e+01
7.473257522939573405e-02 2.666363515739659032e-03 1.288786386937650263e+01
7.473257522939573405e-02 2.675363515739658925e-03 1.341621176301995888e+01
7.473257522939573405e-02 2.684363515739658819e-03 1.397521480978022623e+01
7.473257522939573405e-02 2.693363515739658712e-03 1.456492465833557048e+01
7.473257522939573405e-02 2.702363515739658606e-03 1.518538884427172775e+01
7.473257522939573405e-02 2.711363515739658933e-03 1.583665085916598514e+01
7.473257522939573405e-02 2.720363515739658827e-03 1.651875019148567958e+01
7.473257522939573405e-02 2.729363515739658720e-03 1.723172228966481612e+01
7.473257522939573405e-02 2.738363515739659047e-03 1.797559868044524478e+01
7.473257522939573405e-02 2.747363515739658941e-03 1.875040691270740467e+01
7.473257522939573405e-02 2.756363515739658834e-03 1.955617062324157018e+01
7.473257522939573405e-02 2.765363515739658728e-03 2.039290956767328566e+01
7.473257522939573405e-02 2.774363515739658621e-03 2.126063966304772634e+01
7.473257522939573405e-02 2.783363515739658949e-03 2.215937298887453721e+01
7.473257522939573405e-02 2.792363515739658842e-03 2.308911785598226629e+01
7.473257522939573405e-02 2.801363515739658736e-03 2.404987882498713248e+01
7.473257522939573405e-02 2.810363515739659063e-03 2.504165675594404661e+01
7.473257522939573405e-02 2.819363515739658956e-03 2.606444880879465131e+01
7.473257522939573405e-02 2.828363515739658850e-03 2.711824852809033359e+01
7.473257522939573405e-02 2.837363515739658743e-03 2.820304587933716789e+01
7.473257522939573405e-02 2.846363515739658637e-03 2.931882724670359153e+01
7.473257522939573405e-02 2.855363515739658964e-03 3.046557550419785798e+01
7.473257522939573405e-02 2.864363515739658857e-03 3.164327004929103282e+01
7.515757522939572888e-02 2.144363515739658704e-03 3.007605286862812477e+01
7.515757522939572888e-02 2.153363515739658597e-03 2.904541421906887422e+01
7.515757522939572888e-02 2.162363515739658924e-03 2.803661195647296722e+01
7.515757522939572888e-02 2.171363515739658818e-03 2.704983339356928695e+01
7.515757522939572888e-02 2.180363515739658711e-03 2.608526792018764695e+01
7.515757522939572888e-02 2.189363515739658605e-03 2.514310678236373064e+01
7.515757522939572888e-02 2.198363515739658498e-03 2.422354286159870185e+01
7.515757522939572888e-02 2.207363515739658825e-03 2.332677045458856924e+01
7.515757522939572888e-02 2.216363515739658719e-03 2.245298505383519228e+01
7.515757522939572888e-02 2.225363515739658613e-03 2.160238312955735296e+01
7.515757522939572888e-02 2.234363515739658940e-03 2.077516191322953887e+01
7.515757522939572888e-02 2.243363515739658833e-03 1.997151918314457930e+01
7.515757522939572888e-02 2.252363515739658727e-03 1.919165305233443064e+01
7.515757522939572888e-02 2.261363515739658620e-03 1.843576175924093263e+01
7.515757522939572888e-02 2.270363515739658514e-03 1.770404346131081752e+01
7.515757522939572888e-02 2.279363515739658841e-03 1.699669603203503243e+01
7.515757522939572888e-02 2.288363515739658734e-03 1.631391686154276499e+01
7.515757522939572888e-02 2.297363515739658628e-03 1.565590266115751206e+01
7.515757522939572888e-02 2.306363515739658955e-03 1.502284927204723886e+01
7.515757522939572888e-02 2.315363515739658849e-03 1.441495147834754675e+01
7.515757522939572888e-02 2.324363515739658742e-03 1.383240282489131801e+01
7.515757522939572888e-02 2.333363515739658636e-03 1.327539543978005554e+01
7.515757522939572888e-02 2.342363515739658529e-03 1.274411986200411206e+01
7.515757522939572888e-02 2.351363515739658856e-03 1.223876487426733206e+01
7.515757522939572888e-02 2.360363515739658750e-03 1.175951734115110980e+01
7.515757522939572888e-02 2.369363515739658643e-03 1.130656205280851623e+01
7.515757522939572888e-02 2.378363515739658970e-03 1.088008157424062006e+01
7.515757522939572888e-02 2.387363515739658864e-03 1.048025610032451027e+01
7.515757522939572888e-02 2.396363515739658757e-03 1.010726331664480426e+01
7.515757522939572888e-02 2.405363515739658651e-03 9.761278266164964634e+00
7.515757522939572888e-02 2.414363515739658544e-03 9.442473221787253124e+00
7.515757522939572888e-02 2.423363515739658872e-03 9.151017564981685837e+00
7.515757522939572888e-02 2.432363515739658765e-03 8.887077670230240756e+00
7.515757522939572888e-02 2.441363515739658659e-03 8.650816795564168160e+00
7.515757522939572888e-02 2.450363515739658986e-03 8.442394978972146191e+00
7.515757522939572888e-02 2.459363515739658879e-03 8.261968940791433624e+00
7.515757522939572888e-02 2.468363515739658773e-03 8.109691991929054211e+00
7.515757522939572888e-02 2.477363515739658666e-03 7.985713963687743444e+00
7.515757522939572888e-02 2.486363515739658560e-03 7.890181065109032943e+00
7.515757522939572888e-02 2.495363515739658887e-03 7.823235901686103944e+00
7.515757522939572888e-02 2.504363515739658781e-03 7.785017344745227774e+00
7.515757522939572888e-02 2.513363515739658674e-03 7.775660483394943867e+00
7.515757522939572888e-02 2.522363515739659001e-03 7.795296566557254891e+00
7.515757522939572888e-02 2.531363515739658895e-03 7.844052950233930233e+00
7.515757522939572888e-02 2.540363515739658788e-03 7.922053085915678139e+00
7.515757522939572888e-02 2.549363515739658682e-03 8.029416325743881089e+00
7.515757522939572888e-02 2.558363515739658575e-03 8.166258127952090717e+00
7.515757522939572888e-02 2.567363515739658902e-03 8.332689850199159309e+00
7.515757522939572888e-02 2.576363515739658796e-03 8.528818768078309631e+00
7.515757522939572888e-02 2.585363515739658689e-03 8.754748051172924761e+00
7.515757522939572888e-02 2.594363515739659017e-03 9.010576743444829617e+00
7.515757522939572888e-02 2.603363515739658910e-03 9.296399747680339942e+00
7.515757522939572888e-02 2.612363515739658804e-03 9.612307813850890170e+00
7.515757522939572888e-02 2.621363515739658697e-03 9.958387507026401408e+00
7.515757522939572888e-02 2.630363515739658591e-03 1.033472129252382388e+01
7.515757522939572888e-02 2.639363515739658918e-03 1.074138740954654736e+01
7.515757522939572888e-02 2.648363515739658811e-03 1.117845995313169283e+01
7.515757522939572888e-02 2.657363515739658705e-03 1.164600886077781183e+01
7.515757522939572888e-02 2.666363515739659032e-03 1.214409992113272097e+01
7.515757522939572888e-02 2.675363515739658925e-03 1.267279478542545235e+01
7.515757522939572888e-02 2.684363515739658819e-03 1.323215096663798818e+01
7.515757522939572888e-02 2.693363515739658712e-03 1.382222191716616067e+01
7.515757522939572888e-02 2.702363515739658606e-03 1.444305695900138176e+01
7.515757522939572888e-02 2.711363515739658933e-03 1.509470134816089626e+01
7.515757522939572888e-02 2.720363515739658827e-03 1.577719632348836853e+01
7.515757522939572888e-02 2.729363515739658720e-03 1.649057907094581310e+01
7.515757522939572888e-02 2.738363515739659047e-03 1.723488282477362077e+01
7.515757522939572888e-02 2.747363515739658941e-03 1.801013683266248222e+01
7.515757522939572888e-02 2.756363515739658834e-03 1.881636641066538118e+01
7.515757522939572888e-02 2.765363515739658728e-03 1.965359296472595929e+01
7.515757522939572888e-02 2.774363515739658621e-03 2.052183409127420077e+01
7.515757522939572888e-02 2.783363515739658949e-03 2.142110346190295900e+01
7.515757522939572888e-02 2.792363515739658842e-03 2.235141101183765500e+01
7.515757522939572888e-02 2.801363515739658736e-03 2.331276289551854575e+01
7.515757522939572888e-02 2.810363515739659063e-03 2.430516155191557459e+01
7.515757522939572888e-02 2.819363515739658956e-03 2.532860570021253466e+01
7.515757522939572888e-02 2.828363515739658850e-03 2.638309043358603390e+01
7.515757522939572888e-02 2.837363515739658743e-03 2.746860724636351847e+01
7.515757522939572888e-02 2.846363515739658637e-03 2.858514403712652552e+01
7.515757522939572888e-02 2.855363515739658964e-03 2.973268517862052818e+01
7.515757522939572888e-02 2.864363515739658857e-03 3.091121155180448454e+01
7.558257522939572370e-02 2.144363515739658704e-03 2.928600756452388509e+01
7.558257522939572370e-02 2.153363515739658597e-03 2.825889827079592465e+01
7.558257522939572370e-02 2.162363515739658924e-03 2.725351845279752183e+01
7.558257522939572370e-02 2.171363515739658818e-03 2.627005644000169582e+01
7.558257522939572370e-02 2.180363515739658711e-03 2.530870272158054490e+01
7.558257522939572370e-02 2.189363515739658605e-03 2.436964972238902760e+01
7.558257522939572370e-02 2.198363515739658498e-03 2.345309157897716545e+01
7.558257522939572370e-02 2.207363515739658825e-03 2.255922391610053523e+01
7.558257522939572370e-02 2.216363515739658719e-03 2.168824362409534956e+01
7.558257522939572370e-02 2.225363515739658613e-03 2.084034863754223466e+01
7.558257522939572370e-02 2.234363515739658940e-03 2.001573771553680103e+01
7.558257522939572370e-02 2.243363515739658833e-03 1.921461022405767949e+01
7.558257522939572370e-02 2.252363515739658727e-03 1.843716592061596771e+01
7.558257522939572370e-02 2.261363515739658620e-03 1.768360474173394437e+01
7.558257522939572370e-02 2.270363515739658514e-03 1.695412659337867467e+01
7.558257522939572370e-02 2.279363515739658841e-03 1.624893114486414447e+01
7.558257522939572370e-02 2.288363515739658734e-03 1.556821762631190609e+01
7.558257522939572370e-02 2.297363515739658628e-03 1.491218463015340490e+01
7.558257522939572370e-02 2.306363515739658955e-03 1.428102991680461287e+01
7.558257522939572370e-02 2.315363515739658849e-03 1.367495022480810007e+01
7.558257522939572370e-02 2.324363515739658742e-03 1.309414108570248914e+01
7.558257522939572370e-02 2.333363515739658636e-03 1.253879664373752689e+01
7.558257522939572370e-02 2.342363515739658529e-03 1.200910948075025431e+01
7.558257522939572370e-02 2.351363515739658856e-03 1.150527044631988360e+01
7.558257522939572370e-02 2.360363515739658750e-03 1.102746849332280021e+01
7.558257522939572370e-02 2.369363515739658643e-03 1.057589051908817623e+01
7.558257522939572370e-02 2.378363515739658970e-03 1.015072121225838941e+01
7.558257522939572370e-02 2.387363515739658864e-03 9.752142905440592813e+00
7.558257522939572370e-02 2.396363515739658757e-03 9.380335433766362030e+00
7.558257522939572370e-02 2.405363515739658651e-03 9.035475999366695987e+00
7.558257522939572370e-02 2.414363515739658544e-03 8.717739041913688425e+00
7.558257522939572370e-02 2.423363515739658872e-03 8.427296115116263309e+00
7.558257522939572370e-02 2.432363515739658765e-03 8.164315769412809232e+00
7.558257522939572370e-02 2.441363515739658659e-03 7.928963440538979057e+00
7.558257522939572370e-02 2.450363515739658986e-03 7.721401344325926175e+00
7.558257522939572370e-02 2.459363515739658879e-03 7.541788377367396379e+00
7.558257522939572370e-02 2.468363515739658773e-03 7.390280023757298977e+00
7.558257522939572370e-02 2.477363515739658666e-03 7.267028283521227650e+00
7.558257522939572370e-02 2.486363515739658560e-03 7.172181528244237825e+00
7.558257522939572370e-02 2.495363515739658887e-03 7.105884519025124746e+00
7.558257522939572370e-02 2.504363515739658781e-03 7.068278274318259946e+00
7.558257522939572370e-02 2.513363515739658674e-03 7.059500020861065650e+00
7.558257522939572370e-02 2.522363515739659001e-03 7.079683134679129353e+00
7.558257522939572370e-02 2.531363515739658895e-03 7.128957087384577562e+00
7.558257522939572370e-02 2.540363515739658788e-03 7.207447436051978684e+00
7.558257522939572370e-02 2.549363515739658682e-03 7.315275617682203801e+00
7.558257522939572370e-02 2.558363515739658575e-03 7.452559169782858817e+00
7.558257522939572370e-02 2.567363515739658902e-03 7.619411511729111908e+00
7.558257522939572370e-02 2.576363515739658796e-03 7.815941965672010383e+00
7.558257522939572370e-02 2.585363515739658689e-03 8.042255732108714028e+00
7.558257522939572370e-02 2.594363515739659017e-03 8.298453869786868609e+00
7.558257522939572370e-02 2.603363515739658910e-03 8.584633279778728365e+00
7.558257522939572370e-02 2.612363515739658804e-03 8.900886693461899313e+00
7.558257522939572370e-02 2.621363515739658697e-03 9.247302641077254748e+00
7.558257522939572370e-02 2.630363515739658591e-03 9.623965533229210223e+00
7.558257522939572370e-02 2.639363515739658918e-03 1.003095553896022807e+01
7.558257522939572370e-02 2.648363515739658811e-03 1.046834866470399561e+01
7.558257522939572370e-02 2.657363515739658705e-03 1.093621674143722089e+01
7.558257522939572370e-02 2.666363515739659032e-03 1.143462743327935982e+01
7.558257522939572370e-02 2.675363515739658925e-03 1.196364424890120404e+01
7.558257522939572370e-02 2.684363515739658819e-03 1.252332654051016902e+01
7.558257522939572370e-02 2.693363515739658712e-03 1.311372958198214178e+01
7.558257522939572370e-02 2.702363515739658606e-03 1.373490449976370087e+01
7.558257522939572370e-02 2.711363515739658933e-03 1.438689833137843266e+01
7.558257522939572370e-02 2.720363515739658827e-03 1.506975408481272893e+01
7.558257522939572370e-02 2.729363515739658720e-03 1.578351069968996967e+01
7.558257522939572370e-02 2.738363515739659047e-03 1.652820313708932076e+01
7.558257522939572370e-02 2.747363515739658941e-03 1.730386236073925943e+01
7.558257522939572370e-02 2.756363515739658834e-03 1.811051538339128797e+01
7.558257522939572370e-02 2.765363515739658728e-03 1.894818530480162622e+01
7.558257522939572370e-02 2.774363515739658621e-03 1.981689134174749256e+01
7.558257522939572370e-02 2.783363515739658949e-03 2.071664885501829190e+01
7.558257522939572370e-02 2.792363515739658842e-03 2.164746939259688929e+01
7.558257522939572370e-02 2.801363515739658736e-03 2.260936072222372673e+01
7.558257522939572370e-02 2.810363515739659063e-03 2.360232687983861410e+01
7.558257522939572370e-02 2.819363515739658956e-03 2.462636816122537198e+01
7.558257522939572370e-02 2.828363515739658850e-03 2.568148122654847043e+01
7.558257522939572370e-02 2.837363515739658743e-03 2.676765911689008703e+01
7.558257522939572370e-02 2.846363515739658637e-03 2.788489126314428290e+01
7.558257522939572370e-02 2.855363515739658964e-03 2.903316355487450551e+01
7.558257522939572370e-02 2.864363515739658857e-03 3.021245837453173522e+01
7.600757522939573241e-02 2.144363515739658704e-03 2.852770690369905537e+01
7.600757522939573241e-02 2.153363515739658597e-03 2.750424680345517459e+01
7.600757522939573241e-02 2.162363515739658924e-03 2.650240645132552686e+01
7.600757522939573241e-02 2.171363515739658818e-03 2.552237519276573607e+01
7.600757522939573241e-02 2.180363515739658711e-03 2.456434461664574087e+01
7.600757522939573241e-02 2.189363515739658605e-03 2.362850832800134526e+01
7.600757522939573241e-02 2.198363515739658498e-03 2.271506172083056185e+01
7.600757522939573241e-02 2.207363515739658825e-03 2.182420175133441376e+01
7.600757522939573241e-02 2.216363515739658719e-03 2.095612671202249544e+01
7.600757522939573241e-02 2.225363515739658613e-03 2.011103600708779027e+01
7.600757522939573241e-02 2.234363515739658940e-03 1.928912992941374682e+01
7.600757522939573241e-02 2.243363515739658833e-03 1.849060943962322767e+01
7.600757522939573241e-02 2.252363515739658727e-03 1.771567594754182551e+01
7.600757522939573241e-02 2.261363515739658620e-03 1.696453109635163514e+01
7.600757522939573241e-02 2.270363515739658514e-03 1.623737654988107693e+01
7.600757522939573241e-02 2.279363515739658841e-03 1.553441378326138533e+01
7.600757522939573241e-02 2.288363515739658734e-03 1.485584387732578193e+01
7.600757522939573241e-02 2.297363515739658628e-03 1.420186731696887250e+01
7.600757522939573241e-02 2.306363515739658955e-03 1.357268379377509859e+01
7.600757522939573241e-02 2.315363515739658849e-03 1.296849201320875977e+01
7.600757522939573241e-02 2.324363515739658742e-03 1.238948950652050485e+01
7.600757522939573241e-02 2.333363515739658636e-03 1.183587244764780166e+01
7.600757522939573241e-02 2.342363515739658529e-03 1.130783547529043176e+01
7.600757522939573241e-02 2.351363515739658856e-03 1.080557152031113333e+01
7.600757522939573241e-02 2.360363515739658750e-03 1.032927163870684240e+01
7.600757522939573241e-02 2.369363515739658643e-03 9.879124850196291163e+00
7.600757522939573241e-02 2.378363515739658970e-03 9.455317982588638870e+00
7.600757522939573241e-02 2.387363515739658864e-03 9.058035522090932545e+00
7.600757522939573241e-02 2.396363515739658757e-03 8.687459469497497366e+00
7.600757522939573241e-02 2.405363515739658651e-03 8.343769202544166319e+00
7.600757522939573241e-02 2.414363515739658544e-03 8.027141344261366385e+00
7.600757522939573241e-02 2.423363515739658872e-03 7.737749637503526401e+00
7.600757522939573241e-02 2.432363515739658765e-03 7.475764825653101298e+00
7.600757522939573241e-02 2.441363515739658659e-03 7.241354539392744982e+00
7.600757522939573241e-02 2.450363515739658986e-03 7.034683189715138951e+00
7.600757522939573241e-02 2.459363515739658879e-03 6.855911866985906045e+00
7.600757522939573241e-02 2.468363515739658773e-03 6.705198246080868785e+00
7.600757522939573241e-02 2.477363515739658666e-03 6.582696513404101779e+00
7.600757522939573241e-02 2.486363515739658560e-03 6.488557220915168955e+00
7.600757522939573241e-02 2.495363515739658887e-03 6.422927303132240695e+00
7.600757522939573241e-02 2.504363515739658781e-03 6.385949943534427575e+00
7.600757522939573241e-02 2.513363515739658674e-03 6.377764524421792203e+00
7.600757522939573241e-02 2.522363515739659001e-03 6.398506566901261294e+00
7.600757522939573241e-02 2.531363515739658895e-03 6.448307676194446003e+00
7.600757522939573241e-02 2.540363515739658788e-03 6.527295533147452034e+00
7.600757522939573241e-02 2.549363515739658682e-03 6.635593677214757236e+00
7.600757522939573241e-02 2.558363515739658575e-03 6.773321743455056776e+00
7.600757522939573241e-02 2.567363515739658902e-03 6.940595230958223283e+00
7.600757522939573241e-02 2.576363515739658796e-03 7.137525526430209766e+00
7.600757522939573241e-02 2.585363515739658689e-03 7.364219879290402559e+00
7.600757522939573241e-02 2.594363515739659017e-03 7.620781381047294190e+00
7.600757522939573241e-02 2.603363515739658910e-03 7.907308949004999477e+00
7.600757522939573241e-02 2.612363515739658804e-03 8.223897313900380368e+00
7.600757522939573241e-02 2.621363515739658697e-03 8.570637011403306360e+00
7.600757522939573241e-02 2.630363515739658591e-03 8.947614348241842208e+00
7.600757522939573241e-02 2.639363515739658918e-03 9.354911508251376517e+00
7.600757522939573241e-02 2.648363515739658811e-03 9.792606404744987003e+00
7.600757522939573241e-02 2.657363515739658705e-03 1.026077278003285187e+01
7.600757522939573241e-02 2.666363515739659032e-03 1.075948019153784685e+01
7.600757522939573241e-02 2.675363515739658925e-03 1.128879400688296641e+01
7.600757522939573241e-02 2.684363515739658819e-03 1.184877548406970504e+01
7.600757522939573241e-02 2.693363515739658712e-03 1.243948168749139427e+01
7.600757522939573241e-02 2.702363515739658606e-03 1.306096557511668266e+01
7.600757522939573241e-02 2.711363515739658933e-03 1.371327600469479080e+01
7.600757522939573241e-02 2.720363515739658827e-03 1.439645775035788233e+01
7.600757522939573241e-02 2.729363515739658720e-03 1.511055152907354682e+01
7.600757522939573241e-02 2.738363515739659047e-03 1.585559404781204762e+01
7.600757522939573241e-02 2.747363515739658941e-03 1.663161800360515485e+01
7.600757522939573241e-02 2.756363515739658834e-03 1.743865212385091468e+01
7.600757522939573241e-02 2.765363515739658728e-03 1.827672120652724175e+01
7.600757522939573241e-02 2.774363515739658621e-03 1.914584614654384609e+01
7.600757522939573241e-02 2.783363515739658949e-03 2.004604397033389773e+01
7.600757522939573241e-02 2.792363515739658842e-03 2.097732787201036331e+01
7.600757522939573241e-02 2.801363515739658736e-03 2.193970724942019501e+01
7.600757522939573241e-02 2.810363515739659063e-03 2.293318775368149431e+01
7.600757522939573241e-02 2.819363515739658956e-03 2.395777127436289788e+01
7.600757522939573241e-02 2.828363515739658850e-03 2.501345605717401099e+01
7.600757522939573241e-02 2.837363515739658743e-03 2.610023670777812299e+01
7.600757522939573241e-02 2.846363515739658637e-03 2.721810420734672675e+01
7.600757522939573241e-02 2.855363515739658964e-03 2.836704598024587654e+01
7.600757522939573241e-02 2.864363515739658857e-03 2.954704592851581424e+01
7.643257522939572723e-02 2.144363515739658704e-03 2.780117644436242585e+01
7.643257522939572723e-02 2.153363515739658597e-03 2.678148559270201190e+01
7.643257522939572723e-02 2.162363515739658924e-03 2.578330194158090194e+01
7.643257522939572723e-02 2.171363515739658818e-03 2.480681585167147318e+01
7.643257522939572723e-02 2.180363515739658711e-03 2.385222001182771123e+01
7.643257522939572723e-02 2.189363515739658605e-03 2.291970920867052541e+01
7.643257522939572723e-02 2.198363515739658498e-03 2.200948009602680600e+01
7.643257522939572723e-02 2.207363515739658825e-03 2.112173096494362312e+01
7.643257522939572723e-02 2.216363515739658719e-03 2.025666151445696528e+01
7.643257522939572723e-02 2.225363515739658613e-03 1.941447262366048676e+01
7.643257522939572723e-02 2.234363515739658940e-03 1.859536612538025224e+01
7.643257522939572723e-02 2.243363515739658833e-03 1.779954458193603273e+01
7.643257522939572723e-02 2.252363515739658727e-03 1.702721106328695555e+01
7.643257522939572723e-02 2.261363515739658620e-03 1.627856892789949939e+01
7.643257522939572723e-02 2.270363515739658514e-03 1.555382160684203541e+01
7.643257522939572723e-02 2.279363515739658841e-03 1.485317239116685073e+01
7.643257522939572723e-02 2.288363515739658734e-03 1.417682422316235602e+01
7.643257522939572723e-02 2.297363515739658628e-03 1.352497949157199741e+01
7.643257522939572723e-02 2.306363515739658955e-03 1.289783983115515298e+01
7.643257522939572723e-02 2.315363515739658849e-03 1.229560592687553822e+01
7.643257522939572723e-02 2.324363515739658742e-03 1.171847732279607612e+01
7.643257522939572723e-02 2.333363515739658636e-03 1.116665223613827607e+01
7.643257522939572723e-02 2.342363515739658529e-03 1.064032737651095317e+01
7.643257522939572723e-02 2.351363515739658856e-03 1.013969777058528621e+01
7.643257522939572723e-02 2.360363515739658750e-03 9.664956592382651479e+00
7.643257522939572723e-02 2.369363515739658643e-03 9.216294999259076803e+00
7.643257522939572723e-02 2.378363515739658970e-03 8.793901973844725717e+00
7.643257522939572723e-02 2.387363515739658864e-03 8.397964171830238911e+00
7.643257522939572723e-02 2.396363515739658757e-03 8.028665775925475145e+00
7.643257522939572723e-02 2.405363515739658651e-03 7.686188355930852367e+00
7.643257522939572723e-02 2.414363515739658544e-03 7.370710734956418264e+00
7.643257522939572723e-02 2.423363515739658872e-03 7.082408861934453626e+00
7.643257522939572723e-02 2.432363515739658765e-03 6.821455690271506000e+00
7.643257522939572723e-02 2.441363515739658659e-03 6.588021062895819568e+00
7.643257522939572723e-02 2.450363515739658986e-03 6.382271603394741533e+00
7.643257522939572723e-02 2.459363515739658879e-03 6.204370613448219274e+00
7.643257522939572723e-02 2.468363515739658773e-03 6.054477976377455661e+00
7.643257522939572723e-02 2.477363515739658666e-03 5.932750082728517782e+00
7.643257522939572723e-02 2.486363515739658560e-03 5.839339682665212194e+00
7.643257522939572723e-02 2.495363515739658887e-03 5.774395902034115124e+00
7.643257522939572723e-02 2.504363515739658781e-03 5.738064107291137361e+00
7.643257522939572723e-02 2.513363515739658674e-03 5.730485854310501281e+00
7.643257522939572723e-02 2.522363515739659001e-03 5.751798827276246584e+00
7.643257522939572723e-02 2.531363515739658895e-03 5.802136783079532734e+00
7.643257522939572723e-02 2.540363515739658788e-03 5.881629501088895040e+00
7.643257522939572723e-02 2.549363515739658682e-03 5.990402771346822419e+00
7.643257522939572723e-02 2.558363515739658575e-03 6.128578214265615998e+00
7.643257522939572723e-02 2.567363515739658902e-03 6.296273470187514931e+00
7.643257522939572723e-02 2.576363515739658796e-03 6.493602008447652452e+00
7.643257522939572723e-02 2.585363515739658689e-03 6.720673145388985859e+00
7.643257522939572723e-02 2.594363515739659017e-03 6.977592023307607860e+00
7.643257522939572723e-02 2.603363515739658910e-03 7.264459593718100905e+00
7.643257522939572723e-02 2.612363515739658804e-03 7.581372604661765990e+00
7.643257522939572723e-02 2.621363515739658697e-03 7.928423591947961313e+00
7.643257522939572723e-02 2.630363515739658591e-03 8.305700846155417594e+00
7.643257522939572723e-02 2.639363515739658918e-03 8.713288513976380045e+00
7.643257522939572723e-02 2.648363515739658811e-03 9.151266456778358815e+00
7.643257522939572723e-02 2.657363515739658705e-03 9.619710346043490290e+00
7.643257522939572723e-02 2.666363515739659032e-03 1.011869165031802709e+01
7.643257522939572723e-02 2.675363515739658925e-03 1.064827763015605910e+01
7.643257522939572723e-02 2.684363515739658819e-03 1.120853141874030712e+01
7.643257522939572723e-02 2.693363515739658712e-03 1.179951193717229785e+01
7.643257522939572723e-02 2.702363515739658606e-03 1.242127398220057444e+01
7.643257522939572723e-02 2.711363515739658933e-03 1.307386823287581024e+01
7.643257522939572723e-02 2.720363515739658827e-03 1.375734126398472768e+01
7.643257522939572723e-02 2.729363515739658720e-03 1.447173558134718974e+01
7.643257522939572723e-02 2.738363515739659047e-03 1.521708965654610779e+01
7.643257522939572723e-02 2.747363515739658941e-03 1.599343793730858465e+01
7.643257522939572723e-02 2.756363515739658834e-03 1.680081088348421758e+01
7.643257522939572723e-02 2.765363515739658728e-03 1.763923500842295766e+01
7.643257522939572723e-02 2.774363515739658621e-03 1.850873290462297405e+01
7.643257522939572723e-02 2.783363515739658949e-03 1.940932328043774646e+01
7.643257522939572723e-02 2.792363515739658842e-03 2.034102099429358645e+01
7.643257522939572723e-02 2.801363515739658736e-03 2.130383709215945487e+01
7.643257522939572723e-02 2.810363515739659063e-03 2.229777885840852036e+01
7.643257522939572723e-02 2.819363515739658956e-03 2.332284979351291554e+01
7.643257522939572723e-02 2.828363515739658850e-03 2.437904974732313690e+01
7.643257522939572723e-02 2.837363515739658743e-03 2.546637490792247149e+01
7.643257522939572723e-02 2.846363515739658637e-03 2.658481782468450660e+01
7.643257522939572723e-02 2.855363515739658964e-03 2.773436747480727149e+01
7.643257522939572723e-02 2.864363515739658857e-03 2.891500929793701857e+01
7.685757522939573594e-02 2.144363515739658704e-03 2.710644144448585280e+01
7.685757522939573594e-02 2.153363515739658597e-03 2.609064011308637987e+01
7.685757522939573594e-02 2.162363515739658924e-03 2.509623061112100117e+01
7.685757522939573594e-02 2.171363515739658818e-03 2.412340431366240523e+01
7.685757522939573594e-02 2.180363515739658711e-03 2.317235500989662000e+01
7.685757522939573594e-02 2.189363515739658605e-03 2.224327866932904385e+01
7.685757522939573594e-02 2.198363515739658498e-03 2.133637320806818138e+01
7.685757522939573594e-02 2.207363515739658825e-03 2.045183825539859868e+01
7.685757522939573594e-02 2.216363515739658719e-03 1.958987492124421692e+01
7.685757522939573594e-02 2.225363515739658613e-03 1.875068556489449634e+01
7.685757522939573594e-02 2.234363515739658940e-03 1.793447356532996650e+01
7.685757522939573594e-02 2.243363515739658833e-03 1.714144309362299623e+01
7.685757522939573594e-02 2.252363515739658727e-03 1.637179888773064818e+01
7.685757522939573594e-02 2.261363515739658620e-03 1.562574603011140084e+01
7.685757522939573594e-02 2.270363515739658514e-03 1.490348972846541642e+01
7.685757522939573594e-02 2.279363515739658841e-03 1.420523509990843536e+01
7.685757522939573594e-02 2.288363515739658734e-03 1.353118695898965029e+01
7.685757522939573594e-02 2.297363515739658628e-03 1.288154960977036012e+01
7.685757522939573594e-02 2.306363515739658955e-03 1.225652664226706179e+01
7.685757522939573594e-02 2.315363515739658849e-03 1.165632073352261955e+01
7.685757522939573594e-02 2.324363515739658742e-03 1.108113345361905999e+01
7.685757522939573594e-02 2.333363515739658636e-03 1.053116507672260127e+01
7.685757522939573594e-02 2.342363515739658529e-03 1.000661439749265469e+01
7.685757522939573594e-02 2.351363515739658856e-03 9.507678552978092057e+00
7.685757522939573594e-02 2.360363515739658750e-03 9.034552850193534823e+00
7.685757522939573594e-02 2.369363515739658643e-03 8.587430599518057761e+00
7.685757522939573594e-02 2.378363515739658970e-03 8.166502954037099471e+00
7.685757522939573594e-02 2.387363515739658864e-03 7.771958754979010564e+00
7.685757522939573594e-02 2.396363515739658757e-03 7.403984383253231272e+00
7.685757522939573594e-02 2.405363515739658651e-03 7.062763617268757343e+00
7.685757522939573594e-02 2.414363515739658544e-03 6.748477497020445526e+00
7.685757522939573594e-02 2.423363515739658872e-03 6.461304194460041117e+00
7.685757522939573594e-02 2.432363515739658765e-03 6.201418890290341324e+00
7.685757522939573594e-02 2.441363515739658659e-03 5.968993656977460205e+00
7.685757522939573594e-02 2.450363515739658986e-03 5.764197348215503780e+00
7.685757522939573594e-02 2.459363515739658879e-03 5.587195494613268920e+00
7.685757522939573594e-02 2.468363515739658773e-03 5.438150205675327697e+00
7.685757522939573594e-02 2.477363515739658666e-03 5.317220093923396007e+00
7.685757522939573594e-02 2.486363515739658560e-03 5.224560125619888140e+00
7.685757522939573594e-02 2.495363515739658887e-03 5.160321635898441173e+00
7.685757522939573594e-02 2.504363515739658781e-03 5.124652192203626555e+00
7.685757522939573594e-02 2.513363515739658674e-03 5.117695542040706869e+00
7.685757522939573594e-02 2.522363515739659001e-03 5.139591550736867021e+00
7.685757522939573594e-02 2.531363515739658895e-03 5.190476144966368111e+00
7.685757522939573594e-02 2.540363515739658788e-03 5.270481261526668959e+00
7.685757522939573594e-02 2.549363515739658682e-03 5.379734836922153818e+00
7.685757522939573594e-02 2.558363515739658575e-03 5.518360617020249492e+00
7.685757522939573594e-02 2.567363515739658902e-03 5.686478360965310230e+00
7.685757522939573594e-02 2.576363515739658796e-03 5.884203638784157420e+00
7.685757522939573594e-02 2.585363515739658689e-03 6.111647851805258824e+00
7.685757522939573594e-02 2.594363515739659017e-03 6.368918211163048682e+00
7.685757522939573594e-02 2.603363515739658910e-03 6.656117720585001507e+00
7.685757522939573594e-02 2.612363515739658804e-03 6.973345163446055039e+00
7.685757522939573594e-02 2.621363515739658697e-03 7.320695093593286629e+00
7.685757522939573594e-02 2.630363515739658591e-03 7.698257803455049952e+00
7.685757522939573594e-02 2.639363515739658918e-03 8.106119420501471495e+00
7.685757522939573594e-02 2.648363515739658811e-03 8.544361772038683966e+00
7.685757522939573594e-02 2.657363515739658705e-03 9.013062476580643079e+00
7.685757522939573594e-02 2.666363515739659032e-03 9.512294931659340591e+00
7.685757522939573594e-02 2.675363515739658925e-03 1.004212830860191730e+01
7.685757522939573594e-02 2.684363515739658819e-03 1.060262763355072479e+01
7.685757522939573594e-02 2.693363515739658712e-03 1.119385370213066722e+01
7.685757522939573594e-02 2.702363515739658606e-03 1.181586316766370715e+01
7.685757522939573594e-02 2.711363515739658933e-03 1.246870854847466603e+01
7.685757522939573594e-02 2.720363515739658827e-03 1.315243823743199414e+01
7.685757522939573594e-02 2.729363515739658720e-03 1.386709656601820484e+01
7.685757522939573594e-02 2.738363515739659047e-03 1.461272373102136157e+01
7.685757522939573594e-02 2.747363515739658941e-03 1.538935600616431998e+01
7.685757522939573594e-02 2.756363515739658834e-03 1.619702558225472444e+01
7.685757522939573594e-02 2.765363515739658728e-03 1.703576072611465975e+01
7.685757522939573594e-02 2.774363515739658621e-03 1.790558568455267618e+01
7.685757522939573594e-02 2.783363515739658949e-03 1.880652092680688270e+01
7.685757522939573594e-02 2.792363515739658842e-03 1.973858297302760434e+01
7.685757522939573594e-02 2.801363515739658736e-03 2.070178453509819860e+01
7.685757522939573594e-02 2.810363515739659063e-03 2.169613453307269424e+01
7.685757522939573594e-02 2.819363515739658956e-03 2.272163814279983285e+01
7.685757522939573594e-02 2.828363515739658850e-03 2.377829678940733515e+01
7.685757522939573594e-02 2.837363515739658743e-03 2.486610827711839988e+01
7.685757522939573594e-02 2.846363515739658637e-03 2.598506674139278516e+01
7.685757522939573594e-02 2.855363515739658964e-03 2.713516273027752845e+01
7.685757522939573594e-02 2.864363515739658857e-03 2.831638323908308053e+01
7.728257522939573076e-02 2.144363515739658704e-03 2.644352686091761484e+01
7.728257522939573076e-02 2.153363515739658597e-03 2.543173553715845969e+01
7.728257522939573076e-02 2.162363515739658924e-03 2.444121784462217306e+01
7.728257522939573076e-02 2.171363515739658818e-03 2.347216617197690880e+01
7.728257522939573076e-02 2.180363515739658711e-03 2.252477540898777875e+01
7.728257522939573076e-02 2.189363515739658605e-03 2.159924270947092850e+01
7.728257522939573076e-02 2.198363515739658498e-03 2.069576725416706608e+01
7.728257522939573076e-02 2.207363515739658825e-03 1.981455001402443372e+01
7.728257522939573076e-02 2.216363515739658719e-03 1.895579351424643733e+01
7.728257522939573076e-02 2.225363515739658613e-03 1.811970159964650406e+01
7.728257522939573076e-02 2.234363515739658940e-03 1.730647920156226860e+01
7.728257522939573076e-02 2.243363515739658833e-03 1.651633210690786768e+01
7.728257522939573076e-02 2.252363515739658727e-03 1.574946672958779459e+01
7.728257522939573076e-02 2.261363515739658620e-03 1.500608988474138528e+01
7.728257522939573076e-02 2.270363515739658514e-03 1.428640856616871702e+01
7.728257522939573076e-02 2.279363515739658841e-03 1.359062972724225915e+01
7.728257522939573076e-02 2.288363515739658734e-03 1.291896006566273059e+01
7.728257522939573076e-02 2.297363515739658628e-03 1.227160581229460945e+01
7.728257522939573076e-02 2.306363515739658955e-03 1.164877252451864820e+01
7.728257522939573076e-02 2.315363515739658849e-03 1.105066488422809812e+01
7.728257522939573076e-02 2.324363515739658742e-03 1.047748650070380450e+01
7.728257522939573076e-02 2.333363515739658636e-03 9.929439718813597437e+00
7.728257522939573076e-02 2.342363515739658529e-03 9.406725432479703386e+00
7.728257522939573076e-02 2.351363515739658856e-03 8.909542903771267675e+00
7.728257522939573076e-02 2.360363515739658750e-03 8.438089587757900745e+00
7.728257522939573076e-02 2.369363515739658643e-03 7.992560963254646822e+00
7.728257522939573076e-02 2.378363515739658970e-03 7.573150369594060294e+00
7.728257522939573076e-02 2.387363515739658864e-03 7.180048849606720296e+00
7.728257522939573076e-02 2.396363515739658757e-03 6.813444998779488060e+00
7.728257522939573076e-02 2.405363515739658651e-03 6.473524820759479326e+00
7.728257522939573076e-02 2.414363515739658544e-03 6.160471589277932480e+00
7.728257522939573076e-02 2.423363515739658872e-03 5.874465716426897188e+00
7.728257522939573076e-02 2.432363515739658765e-03 5.615684627389299521e+00
7.728257522939573076e-02 2.441363515739658659e-03 5.384302641644723053e+00
7.728257522939573076e-02 2.450363515739658986e-03 5.180490860547507737e+00
7.728257522939573076e-02 2.459363515739658879e-03 5.004417061345947104e+00
7.728257522939573076e-02 2.468363515739658773e-03 4.856245597502692135e+00
7.728257522939573076e-02 2.477363515739658666e-03 4.736137305367350336e+00
7.728257522939573076e-02 2.486363515739658560e-03 4.644249433407509287e+00
7.728257522939573076e-02 2.495363515739658887e-03 4.580735495922880318e+00
7.728257522939573076e-02 2.504363515739658781e-03 4.545745295498733185e+00
7.728257522939573076e-02 2.513363515739658674e-03 4.539424789312846542e+00
7.728257522939573076e-02 2.522363515739659001e-03 4.561916042043975494e+00
7.728257522939573076e-02 2.531363515739658895e-03 4.613357168240241890e+00
7.728257522939573076e-02 2.540363515739658788e-03 4.693882280299845888e+00
7.728257522939573076e-02 2.549363515739658682e-03 4.803621479520273851e+00
7.728257522939573076e-02 2.558363515739658575e-03 4.942700655008906097e+00
7.728257522939573076e-02 2.567363515739658902e-03 5.111241703016361271e+00
7.728257522939573076e-02 2.576363515739658796e-03 5.309362312418869578e+00
7.728257522939573076e-02 2.585363515739658689e-03 5.537175987622930506e+00
7.728257522939573076e-02 2.594363515739659017e-03 5.794792026653709627e+00
7.728257522939573076e-02 2.603363515739658910e-03 6.082315503544720059e+00
7.728257522939573076e-02 2.612363515739658804e-03 6.399847254958416443e+00
7.728257522939573076e-02 2.621363515739658697e-03 6.747483870861827882e+00
7.728257522939573076e-02 2.630363515739658591e-03 7.125317663415927427e+00
7.728257522939573076e-02 2.639363515739658918e-03 7.533436758883198081e+00
7.728257522939573076e-02 2.648363515739658811e-03 7.971924968363481412e+00
7.728257522939573076e-02 2.657363515739658705e-03 8.440861875320393892e+00
7.728257522939573076e-02 2.666363515739659032e-03 8.940322824132948654e+00
7.728257522939573076e-02 2.675363515739658925e-03 9.470378914717656471e+00
7.728257522939573076e-02 2.684363515739658819e-03 1.003109708403465561e+01
7.728257522939573076e-02 2.693363515739658712e-03 1.062254002002291031e+01
7.728257522939573076e-02 2.702363515739658606e-03 1.124476625036916744e+01
7.728257522939573076e-02 2.711363515739658933e-03 1.189783015069920680e+01
7.728257522939573076e-02 2.720363515739658827e-03 1.258178194923996784e+01
7.728257522939573076e-02 2.729363515739658720e-03 1.329666779676156807e+01
7.728257522939573076e-02 2.738363515739659047e-03 1.404252970598818706e+01
7.728257522939573076e-02 2.747363515739658941e-03 1.481940572166465131e+01
7.728257522939573076e-02 2.756363515739658834e-03 1.562732980740887001e+01
7.728257522939573076e-02 2.765363515739658728e-03 1.646633196050512993e+01
7.728257522939573076e-02 2.774363515739658621e-03 1.733643822270144597e+01
7.728257522939573076e-02 2.783363515739658949e-03 1.823767071903452575e+01
7.728257522939573076e-02 2.792363515739658842e-03 1.917004769004367404e+01
7.728257522939573076e-02 2.801363515739658736e-03 2.013358353147324920e+01
7.728257522939573076e-02 2.810363515739659063e-03 2.112828883081922982e+01
7.728257522939573076e-02 2.819363515739658956e-03 2.215417041548855082e+01
7.728257522939573076e-02 2.828363515739658850e-03 2.321123135887020794e+01
7.728257522939573076e-02 2.837363515739658743e-03 2.429947104502005573e+01
7.728257522939573076e-02 2.846363515739658637e-03 2.541888525393127907e+01
7.728257522939573076e-02 2.855363515739658964e-03 2.656946610899680650e+01
7.728257522939573076e-02 2.864363515739658857e-03 2.775120217921218568e+01
7.770757522939572559e-02 2.144363515739658704e-03 2.581245734848303641e+01
7.770757522939572559e-02 2.153363515739658597e-03 2.480479673455860734e+01
7.770757522939572559e-02 2.162363515739658924e-03 2.381828872298254396e+01
7.770757522939572559e-02 2.171363515739658818e-03 2.285312671517809235e+01
7.770757522939572559e-02 2.180363515739658711e-03 2.190950670177332427e+01
7.770757522939572559e-02 2.189363515739658605e-03 2.098762702222862231e+01
7.770757522939572559e-02 2.198363515739658498e-03 2.008768812434519191e+01
7.770757522939572559e-02 2.207363515739658825e-03 1.920989232412492242e+01
7.770757522939572559e-02 2.216363515739658719e-03 1.835444356647789732e+01
7.770757522939572559e-02 2.225363515739658613e-03 1.752154718706358949e+01
7.770757522939572559e-02 2.234363515739658940e-03 1.671140967584082659e+01
7.770757522939572559e-02 2.243363515739658833e-03 1.592423844269282540e+01
7.770757522939572559e-02 2.252363515739658727e-03 1.516024158540776057e+01
7.770757522939572559e-02 2.261363515739658620e-03 1.441962766057147860e+01
7.770757522939572559e-02 2.270363515739658514e-03 1.370260545761320259e+01
7.770757522939572559e-02 2.279363515739658841e-03 1.300938377640343901e+01
7.770757522939572559e-02 2.288363515739658734e-03 1.234017120869137329e+01
7.770757522939572559e-02 2.297363515739658628e-03 1.169517592375675008e+01
7.770757522939572559e-02 2.306363515739658955e-03 1.107460545853669487e+01
7.770757522939572559e-02 2.315363515739658849e-03 1.047866651247474579e+01
7.770757522939572559e-02 2.324363515739658742e-03 9.907564747424459028e+00
7.770757522939572559e-02 2.333363515739658636e-03 9.361504592751401788e+00
7.770757522939572559e-02 2.342363515739658529e-03 8.840689055910530669e+00
7.770757522939572559e-02 2.351363515739658856e-03 8.345319538736731602e+00
7.770757522939572559e-02 2.360363515739658750e-03 7.875595659462220510e+00
7.770757522939572559e-02 2.369363515739658643e-03 7.431715080854331745e+00
7.770757522939572559e-02 2.378363515739658970e-03 7.013873344349264016e+00
7.770757522939572559e-02 2.387363515739658864e-03 6.622263710522332758e+00
7.770757522939572559e-02 2.396363515739658757e-03 6.257077005889499333e+00
7.770757522939572559e-02 2.405363515739658651e-03 5.918501476052909993e+00
7.770757522939572559e-02 2.414363515739658544e-03 5.606722645414862427e+00
7.770757522939572559e-02 2.423363515739658872e-03 5.321923183345205643e+00
7.770757522939572559e-02 2.432363515739658765e-03 5.064282776865098867e+00
7.770757522939572559e-02 2.441363515739658659e-03 4.833978009956837241e+00
7.770757522939572559e-02 2.450363515739658986e-03 4.631182249282204566e+00
7.770757522939572559e-02 2.459363515739658879e-03 4.456065536468798882e+00
7.770757522939572559e-02 2.468363515739658773e-03 4.308794486837911109e+00
7.770757522939572559e-02 2.477363515739658666e-03 4.189532194472946003e+00
7.770757522939572559e-02 2.486363515739658560e-03 4.098438160138670128e+00
7.770757522939572559e-02 2.495363515739658887e-03 4.035668143357980853e+00
7.770757522939572559e-02 2.504363515739658781e-03 4.001374183951867280e+00
7.770757522939572559e-02 2.513363515739658674e-03 3.995704467012586747e+00
7.770757522939572559e-02 2.522363515739659001e-03 4.018803274692430705e+00
7.770757522939572559e-02 2.531363515739658895e-03 4.070810927645055699e+00
7.770757522939572559e-02 2.540363515739658788e-03 4.151863732064470014e+00
7.770757522939572559e-02 2.549363515739658682e-03 4.262093972439885192e+00
7.770757522939572559e-02 2.558363515739658575e-03 4.401629698883567698e+00
7.770757522939572559e-02 2.567363515739658902e-03 4.570594963166371372e+00
7.770757522939572559e-02 2.576363515739658796e-03 4.769109591144598426e+00
7.770757522939572559e-02 2.585363515739658689e-03 4.997289208484261280e+00
7.770757522939572559e-02 2.594363515739659017e-03 5.255245218200030877e+00
7.770757522939572559e-02 2.603363515739658910e-03 5.543084782677539124e+00
7.770757522939572559e-02 2.612363515739658804e-03 5.860910809980310887e+00
7.770757522939572559e-02 2.621363515739658697e-03 6.208821944119478076e+00
7.770757522939572559e-02 2.630363515739658591e-03 6.586912535051141049e+00
7.770757522939572559e-02 2.639363515739658918e-03 6.995272725771968680e+00
7.770757522939572559e-02 2.648363515739658811e-03 7.433988329123309313e+00
7.770757522939572559e-02 2.657363515739658705e-03 7.903140911408200964e+00
7.770757522939572559e-02 2.666363515739659032e-03 8.402807781716006730e+00
7.770757522939572559e-02 2.675363515739658925e-03 8.933061986449757796e+00
7.770757522939572559e-02 2.684363515739658819e-03 9.493972391165669933e+00
7.770757522939572559e-02 2.693363515739658712e-03 1.008560359396656736e+01
7.770757522939572559e-02 2.702363515739658606e-03 1.070801601470165565e+01
7.770757522939572559e-02 2.711363515739658933e-03 1.136126590437638129e+01
7.770757522939572559e-02 2.720363515739658827e-03 1.204540534365818871e+01
7.770757522939572559e-02 2.729363515739658720e-03 1.276048232194327170e+01
7.770757522939572559e-02 2.738363515739659047e-03 1.350654068212341485e+01
7.770757522939572559e-02 2.747363515739658941e-03 1.428362026137855878e+01
7.770757522939572559e-02 2.756363515739658834e-03 1.509175681255786117e+01
7.770757522939572559e-02 2.765363515739658728e-03 1.593098210188989583e+01
7.770757522939572559e-02 2.774363515739658621e-03 1.680132392185416279e+01
7.770757522939572559e-02 2.783363515739658949e-03 1.770280613361276778e+01
7.770757522939572559e-02 2.792363515739658842e-03 1.863544869437762941e+01
7.770757522939572559e-02 2.801363515739658736e-03 1.959926770196622670e+01
7.770757522939572559e-02 2.810363515739659063e-03 2.059427542915685194e+01
7.770757522939572559e-02 2.819363515739658956e-03 2.162048037294621849e+01
7.770757522939572559e-02 2.828363515739658850e-03 2.267788725840685515e+01
7.770757522939572559e-02 2.837363515739658743e-03 2.376649711001826404e+01
7.770757522939572559e-02 2.846363515739658637e-03 2.488630732788104183e+01
7.770757522939572559e-02 2.855363515739658964e-03 2.603731164280790722e+01
7.770757522939572559e-02 2.864363515739658857e-03 2.721950021552177645e+01
7.813257522939573430e-02 2.144363515739658704e-03 2.521325725912632265e+01
7.813257522939573430e-02 2.153363515739658597e-03 2.420984827116231486e+01
7.813257522939573430e-02 2.162363515739658924e-03 2.322746802245606546e+01
7.813257522939573430e-02 2.171363515739658818e-03 2.226631092632149489e+01
7.813257522939573430e-02 2.180363515739658711e-03 2.132657407451259246e+01
7.813257522939573430e-02 2.189363515739658605e-03 2.040845699349031861e+01
7.813257522939573430e-02 2.198363515739658498e-03 1.951216140050482295e+01
7.813257522939573430e-02 2.207363515739658825e-03 1.863789096006675550e+01
7.813257522939573430e-02 2.216363515739658719e-03 1.778585104116737625e+01
7.813257522939573430e-02 2.225363515739658613e-03 1.695624847569078497e+01
7.813257522939573430e-02 2.234363515739658940e-03 1.614929131850780664e+01
7.813257522939573430e-02 2.243363515739658833e-03 1.536518860960771349e+01
7.813257522939573430e-02 2.252363515739658727e-03 1.460415013867694256e+01
7.813257522939573430e-02 2.261363515739658620e-03 1.386638621253607084e+01
7.813257522939573430e-02 2.270363515739658514e-03 1.315210742581771797e+01
7.813257522939573430e-02 2.279363515739658841e-03 1.246152443515680375e+01
7.813257522939573430e-02 2.288363515739658734e-03 1.179484773735853764e+01
7.813257522939573430e-02 2.297363515739658628e-03 1.115228745174877645e+01
7.813257522939573430e-02 2.306363515739658955e-03 1.053405310707611875e+01
7.813257522939573430e-02 2.315363515739658849e-03 9.940353433180547427e+00
7.813257522939573430e-02 2.324363515739658742e-03 9.371396157843463470e+00
7.813257522939573430e-02 2.333363515739658636e-03 8.827387808804047609e+00
7.813257522939573430e-02 2.342363515739658529e-03 8.308533521443138170e+00
7.813257522939573430e-02 2.351363515739658856e-03 7.815036852135250456e+00
7.813257522939573430e-02 2.360363515739658750e-03 7.347099597499351376e+00
7.813257522939573430e-02 2.369363515739658643e-03 6.904921619810664879e+00
7.813257522939573430e-02 2.378363515739658970e-03 6.488700678531671429e+00
7.813257522939573430e-02 2.387363515739658864e-03 6.098632268260615774e+00
7.813257522939573430e-02 2.396363515739658757e-03 5.734909463038633248e+00
7.813257522939573430e-02 2.405363515739658651e-03 5.397722767224450990e+00
7.813257522939573430e-02 2.414363515739658544e-03 5.087259972905116001e+00
7.813257522939573430e-02 2.423363515739658872e-03 4.803706023946716641e+00
7.813257522939573430e-02 2.432363515739658765e-03 4.547242886646785109e+00
7.813257522939573430e-02 2.441363515739658659e-03 4.318049427022373266e+00
7.813257522939573430e-02 2.450363515739658986e-03 4.116301294767112040e+00
7.813257522939573430e-02 2.459363515739658879e-03 3.942170813739579671e+00
7.813257522939573430e-02 2.468363515739658773e-03 3.795826879039367441e+00
7.813257522939573430e-02 2.477363515739658666e-03 3.677434860517422521e+00
7.813257522939573430e-02 2.486363515739658560e-03 3.587156529327927501e+00
7.813257522939573430e-02 2.495363515739658887e-03 3.525149908360873496e+00
7.813257522939573430e-02 2.504363515739658781e-03 3.491569292883553999e+00
7.813257522939573430e-02 2.513363515739658674e-03 3.486565114091860096e+00
7.813257522939573430e-02 2.522363515739659001e-03 3.510283889872169993e+00
7.813257522939573430e-02 2.531363515739658895e-03 3.562868165237233598e+00
7.813257522939573430e-02 2.540363515739658788e-03 3.644456458432188128e+00
7.813257522939573430e-02 2.549363515739658682e-03 3.755183255589400915e+00
7.813257522939573430e-02 2.558363515739658575e-03 3.895178785582430692e+00
7.813257522939573430e-02 2.567363515739658902e-03 4.064569274213994277e+00
7.813257522939573430e-02 2.576363515739658796e-03 4.263476702518488537e+00
7.813257522939573430e-02 2.585363515739658689e-03 4.492018835545735556e+00
7.813257522939573430e-02 2.594363515739659017e-03 4.750309199484917144e+00
7.813257522939573430e-02 2.603363515739658910e-03 5.038457063184551998e+00
7.813257522939573430e-02 2.612363515739658804e-03 5.356567424136045474e+00
7.813257522939573430e-02 2.621363515739658697e-03 5.704740998514893136e+00
7.813257522939573430e-02 2.630363515739658591e-03 6.083074215085872538e+00
7.813257522939573430e-02 2.639363515739658918e-03 6.491659182373467729e+00
7.813257522939573430e-02 2.648363515739658811e-03 6.930583802148106543e+00
7.813257522939573430e-02 2.657363515739658705e-03 7.399931618366593966e+00
7.813257522939573430e-02 2.666363515739659032e-03 7.899781922761889064e+00
7.813257522939573430e-02 2.675363515739658925e-03 8.430209726045205798e+00
7.813257522939573430e-02 2.684363515739658819e-03 8.991285840246774796e+00
7.813257522939573430e-02 2.693363515739658712e-03 9.583076791445620302e+00
7.813257522939573430e-02 2.702363515739658606e-03 1.020564490945466218e+01
7.813257522939573430e-02 2.711363515739658933e-03 1.085904833881434683e+01
7.813257522939573430e-02 2.720363515739658827e-03 1.154334102953029628e+01
7.813257522939573430e-02 2.729363515739658720e-03 1.225857282888310351e+01
7.813257522939573430e-02 2.738363515739659047e-03 1.300478942496985724e+01
7.813257522939573430e-02 2.747363515739658941e-03 1.378203246791926517e+01
7.813257522939573430e-02 2.756363515739658834e-03 1.459033951668666873e+01
7.813257522939573430e-02 2.765363515739658728e-03 1.542974412432383247e+01
7.813257522939573430e-02 2.774363515739658621e-03 1.630027584501200977e+01
7.813257522939573430e-02 2.783363515739658949e-03 1.720196031290950600e+01
7.813257522939573430e-02 2.792363515739658842e-03 1.813481920117297364e+01
7.813257522939573430e-02 2.801363515739658736e-03 1.909887033364887543e+01
7.813257522939573430e-02 2.810363515739659063e-03 2.009412768624346768e+01
7.813257522939573430e-02 2.819363515739658956e-03 2.112060144354362023e+01
7.813257522939573430e-02 2.828363515739658850e-03 2.217829799983528005e+01
7.813257522939573430e-02 2.837363515739658743e-03 2.326722003820825080e+01
7.813257522939573430e-02 2.846363515739658637e-03 2.438736659688234454e+01
7.813257522939573430e-02 2.855363515739658964e-03 2.553873303200717260e+01
7.813257522939573430e-02 2.864363515739658857e-03 2.672131111408000947e+01
7.855757522939572912e-02 2.144363515739658704e-03 2.464595064104034350e+01
7.855757522939572912e-02 2.153363515739658597e-03 2.364691440820203638e+01
7.855757522939572912e-02 2.162363515739658924e-03 2.266878021376371066e+01
7.855757522939572912e-02 2.171363515739658818e-03 2.171174348205167348e+01
7.855757522939572912e-02 2.180363515739658711e-03 2.077600240620924410e+01
7.855757522939572912e-02 2.189363515739658605e-03 1.986175770100729210e+01
7.855757522939572912e-02 2.198363515739658498e-03 1.896921235557928753e+01
7.855757522939572912e-02 2.207363515739658825e-03 1.809857138635484830e+01
7.855757522939572912e-02 2.216363515739658719e-03 1.725004159085497690e+01
7.855757522939572912e-02 2.225363515739658613e-03 1.642383130255311130e+01
7.855757522939572912e-02 2.234363515739658940e-03 1.562015014755186826e+01
7.855757522939572912e-02 2.243363515739658833e-03 1.483920880312589929e+01
7.855757522939572912e-02 2.252363515739658727e-03 1.408121875887937335e+01
7.855757522939572912e-02 2.261363515739658620e-03 1.334639208074995054e+01
7.855757522939572912e-02 2.270363515739658514e-03 1.263494117814380502e+01
7.855757522939572912e-02 2.279363515739658841e-03 1.194707857484476676e+01
7.855757522939572912e-02 2.288363515739658734e-03 1.128301668374533051e+01
7.855757522939572912e-02 2.297363515739658628e-03 1.064296758590089098e+01
7.855757522939572912e-02 2.306363515739658955e-03 1.002714281417374309e+01
7.855757522939572912e-02 2.315363515739658849e-03 9.435753141750097939e+00
7.855757522939572912e-02 2.324363515739658742e-03 8.869008375736854077e+00
7.855757522939572912e-02 2.333363515739658636e-03 8.327117156246487184e+00
7.855757522939572912e-02 2.342363515739658529e-03 7.810286760988248034e+00
7.855757522939572912e-02 2.351363515739658856e-03 7.318722915743904878e+00
7.855757522939572912e-02 2.360363515739658750e-03 6.852629610833076867e+00
7.855757522939572912e-02 2.369363515739658643e-03 6.412208923683778039e+00
7.855757522939572912e-02 2.378363515739658970e-03 5.997660847798641726e+00
7.855757522939572912e-02 2.387363515739658864e-03 5.609183128098749194e+00
7.855757522939572912e-02 2.396363515739658757e-03 5.246971102773699158e+00
7.855757522939572912e-02 2.405363515739658651e-03 4.911217551793782832e+00
7.855757522939572912e-02 2.414363515739658544e-03 4.602112552036459192e+00
7.855757522939572912e-02 2.423363515739658872e-03 4.319843339162702023e+00
7.855757522939572912e-02 2.432363515739658765e-03 4.064594176211102194e+00
7.855757522939572912e-02 2.441363515739658659e-03 3.836546228923708668e+00
7.855757522939572912e-02 2.450363515739658986e-03 3.635877447792410067e+00
7.855757522939572912e-02 2.459363515739658879e-03 3.462762456804313160e+00
7.855757522939572912e-02 2.468363515739658773e-03 3.317372448841268806e+00
7.855757522939572912e-02 2.477363515739658666e-03 3.199875087644073801e+00
7.855757522939572912e-02 2.486363515739658560e-03 3.110434432866014731e+00
7.855757522939572912e-02 2.495363515739658887e-03 3.049210789016257195e+00
7.855757522939572912e-02 2.504363515739658781e-03 3.016360725042062541e+00
7.855757522939572912e-02 2.513363515739658674e-03 3.012036936535565701e+00
7.855757522939572912e-02 2.522363515739659001e-03 3.036388195413024960e+00
7.855757522939572912e-02 2.531363515739658895e-03 3.089559289332640901e+00
7.855757522939572912e-02 2.540363515739658788e-03 3.171690966905003961e+00
7.855757522939572912e-02 2.549363515739658682e-03 3.282919934439036069e+00
7.855757522939572912e-02 2.558363515739658575e-03 3.423378617342592634e+00
7.855757522939572912e-02 2.567363515739658902e-03 3.593195433966883456e+00
7.855757522939572912e-02 2.576363515739658796e-03 3.792494538770228019e+00
7.855757522939572912e-02 2.585363515739658689e-03 4.021395854428675420e+00
7.855757522939572912e-02 2.594363515739659017e-03 4.280015048433909897e+00
7.855757522939572912e-02 2.603363515739658910e-03 4.568463514255796554e+00
7.855757522939572912e-02 2.612363515739658804e-03 4.886848356950650896e+00
7.855757522939572912e-02 2.621363515739658697e-03 5.235272382861211327e+00
7.855757522939572912e-02 2.630363515739658591e-03 5.613834093360225097e+00
7.855757522939572912e-02 2.639363515739658918e-03 6.022627653333557873e+00
7.855757522939572912e-02 2.648363515739658811e-03 6.461742998620906064e+00
7.855757522939572912e-02 2.657363515739658705e-03 6.931265693058918487e+00
7.855757522939572912e-02 2.666363515739659032e-03 7.431277028891059899e+00
7.855757522939572912e-02 2.675363515739658925e-03 7.961853999038481788e+00
7.855757522939572912e-02 2.684363515739658819e-03 8.523069379877057372e+00
7.855757522939572912e-02 2.693363515739658712e-03 9.114991643257582155e+00
7.855757522939572912e-02 2.702363515739658606e-03 9.737685046791426657e+00
7.855757522939572912e-02 2.711363515739658933e-03 1.039120963756428750e+01
7.855757522939572912e-02 2.720363515739658827e-03 1.107562127926686912e+01
7.855757522939572912e-02 2.729363515739658720e-03 1.179097166863610369e+01
7.855757522939572912e-02 2.738363515739659047e-03 1.253730836383047631e+01
7.855757522939572912e-02 2.747363515739658941e-03 1.331467484781549615e+01
7.855757522939572912e-02 2.756363515739658834e-03 1.412311050264921164e+01
7.855757522939572912e-02 2.765363515739658728e-03 1.496265068521441322e+01
7.855757522939572912e-02 2.774363515739658621e-03 1.583332674181869493e+01
7.855757522939572912e-02 2.783363515739658949e-03 1.673516606453492273e+01
7.855757522939572912e-02 2.792363515739658842e-03 1.766819209060392382e+01
7.855757522939572912e-02 2.801363515739658736e-03 1.863242437892776593e+01
7.855757522939572912e-02 2.810363515739659063e-03 1.962787862584983145e+01
7.855757522939572912e-02 2.819363515739658956e-03 2.065456672160772200e+01
7.855757522939572912e-02 2.828363515739658850e-03 2.171249674707851796e+01
7.855757522939572912e-02 2.837363515739658743e-03 2.280167306235338742e+01
7.855757522939572912e-02 2.846363515739658637e-03 2.392209636160319519e+01
7.855757522939572912e-02 2.855363515739658964e-03 2.507376364430697890e+01
7.855757522939572912e-02 2.864363515739658857e-03 2.625666830874487800e+01
7.898257522939573783e-02 2.144363515739658704e-03 2.411056123781528981e+01
7.898257522939573783e-02 2.153363515739658597e-03 2.311601910140009863e+01
7.898257522939573783e-02 2.162363515739658924e-03 2.214224946123229643e+01
7.898257522939573783e-02 2.171363515739658818e-03 2.118944875175716902e+01
7.898257522939573783e-02 2.180363515739658711e-03 2.025781626770535127e+01
7.898257522939573783e-02 2.189363515739658605e-03 1.934755391352203446e+01
7.898257522939573783e-02 2.198363515739658498e-03 1.845886595261217167e+01
7.898257522939573783e-02 2.207363515739658825e-03 1.759195875678122434e+01
7.898257522939573783e-02 2.216363515739658719e-03 1.674704055649468160e+01
7.898257522939573783e-02 2.225363515739658613e-03 1.592432119226450027e+01
7.898257522939573783e-02 2.234363515739658940e-03 1.512401186769315586e+01
7.898257522939573783e-02 2.243363515739658833e-03 1.434632490460595022e+01
7.898257522939573783e-02 2.252363515739658727e-03 1.359147350061110160e+01
7.898257522939573783e-02 2.261363515739658620e-03 1.285967148959306883e+01
7.898257522939573783e-02 2.270363515739658514e-03 1.215113310545356740e+01
7.898257522939573783e-02 2.279363515739658841e-03 1.146607274948914323e+01
7.898257522939573783e-02 2.288363515739658734e-03 1.080470476178115291e+01
7.898257522939573783e-02 2.297363515739658628e-03 1.016724319688390210e+01
7.898257522939573783e-02 2.306363515739658955e-03 9.553901604171102235e+00
7.898257522939573783e-02 2.315363515739658849e-03 8.964892813103716662e+00
7.898257522939573783e-02 2.324363515739658742e-03 8.400428723660724017e+00
7.898257522939573783e-02 2.333363515739658636e-03 7.860720102341161919e+00
7.898257522939573783e-02 2.342363515739658529e-03 7.345976383705107082e+00
7.898257522939573783e-02 2.351363515739658856e-03 6.856405477897823175e+00
7.898257522939573783e-02 2.360363515739658750e-03 6.392213584268716886e+00
7.898257522939573783e-02 2.369363515739658643e-03 5.953605011174118999e+00
7.898257522939573783e-02 2.378363515739658970e-03 5.540782002221845914e+00
7.898257522939573783e-02 2.387363515739658864e-03 5.153944569064464076e+00
7.898257522939573783e-02 2.396363515739658757e-03 4.793290330727387527e+00
7.898257522939573783e-02 2.405363515739658651e-03 4.459014359718054266e+00
7.898257522939573783e-02 2.414363515739658544e-03 4.151309034888782890e+00
7.898257522939573783e-02 2.423363515739658872e-03 3.870363901088836656e+00
7.898257522939573783e-02 2.432363515739658765e-03 3.616365535656854036e+00
7.898257522939573783e-02 2.441363515739658659e-03 3.389497421766094476e+00
7.898257522939573783e-02 2.450363515739658986e-03 3.189939828579753112e+00
7.898257522939573783e-02 2.459363515739658879e-03 3.017869698195084993e+00
7.898257522939573783e-02 2.468363515739658773e-03 2.873460539359342647e+00
7.898257522939573783e-02 2.477363515739658666e-03 2.756882327829515589e+00
7.898257522939573783e-02 2.486363515739658560e-03 2.668301413384114085e+00
7.898257522939573783e-02 2.495363515739658887e-03 2.607880450304179476e+00
7.898257522939573783e-02 2.504363515739658781e-03 2.575778249650312546e+00
7.898257522939573783e-02 2.513363515739658674e-03 2.572149806362034496e+00
7.898257522939573783e-02 2.522363515739659001e-03 2.597146164738688867e+00
7.898257522939573783e-02 2.531363515739658895e-03 2.650914373465894869e+00
7.898257522939573783e-02 2.540363515739658788e-03 2.733597429856359895e+00
7.898257522939573783e-02 2.549363515739658682e-03 2.845334229871951948e+00
7.898257522939573783e-02 2.558363515739658575e-03 2.986259560536183244e+00
7.898257522939573783e-02 2.567363515739658902e-03 3.156503904104141611e+00
7.898257522939573783e-02 2.576363515739658796e-03 3.356193655786825047e+00
7.898257522939573783e-02 2.585363515739658689e-03 3.585450914118467836e+00
7.898257522939573783e-02 2.594363515739659017e-03 3.844393506129875959e+00
7.898257522939573783e-02 2.603363515739658910e-03 4.133134968080668159e+00
7.898257522939573783e-02 2.612363515739658804e-03 4.451784530709090859e+00
7.898257522939573783e-02 2.621363515739658697e-03 4.800447108631175297e+00
7.898257522939573783e-02 2.630363515739658591e-03 5.179223293901571878e+00
7.898257522939573783e-02 2.639363515739658918e-03 5.588209325707651942e+00
7.898257522939573783e-02 2.648363515739658811e-03 6.027497192063520970e+00
7.898257522939573783e-02 2.657363515739658705e-03 6.497174494581003046e+00
7.898257522939573783e-02 2.666363515739659032e-03 6.997324525831714936e+00
7.898257522939573783e-02 2.675363515739658925e-03 7.528026333174835827e+00
7.898257522939573783e-02 2.684363515739658819e-03 8.089354620839372956e+00
7.898257522939573783e-02 2.693363515739658712e-03 8.681379842439611139e+00
7.898257522939573783e-02 2.702363515739658606e-03 9.304168201173212083e+00
7.898257522939573783e-02 2.711363515739658933e-03 9.957781671660740130e+00
7.898257522939573783e-02 2.720363515739658827e-03 1.064227802775477016e+01
7.898257522939573783e-02 2.729363515739658720e-03 1.135771085490270593e+01
7.898257522939573783e-02 2.738363515739659047e-03 1.210412959076583661e+01
7.898257522939573783e-02 2.747363515739658941e-03 1.288157957050069058e+01
7.898257522939573783e-02 2.756363515739658834e-03 1.369010201643183677e+01
7.898257522939573783e-02 2.765363515739658728e-03 1.452973410743359750e+01
7.898257522939573783e-02 2.774363515739658621e-03 1.540050899766791304e+01
7.898257522939573783e-02 2.783363515739658949e-03 1.630245585765047167e+01
7.898257522939573783e-02 2.792363515739658842e-03 1.723559990692152155e+01
7.898257522939573783e-02 2.801363515739658736e-03 1.819996245449416961e+01
7.898257522939573783e-02 2.810363515739659063e-03 1.919556093632795069e+01
7.898257522939573783e-02 2.819363515739658956e-03 2.022240896637563878e+01
7.898257522939573783e-02 2.828363515739658850e-03 2.128051632937857107e+01
7.898257522939573783e-02 2.837363515739658743e-03 2.236988908076480698e+01
7.898257522939573783e-02 2.846363515739658637e-03 2.349052958867261509e+01
7.898257522939573783e-02 2.855363515739658964e-03 2.464243651377810806e+01
7.898257522939573783e-02 2.864363515739658857e-03 2.582560490016604149e+01
7.940757522939573265e-02 2.144363515739658704e-03 2.360711248759807290e+01
7.940757522939573265e-02 2.153363515739658597e-03 2.261718600013276159e+01
7.940757522939573265e-02 2.162363515739658924e-03 2.164789962195951034e+01
7.940757522939573265e-02 2.171363515739658818e-03 2.069945079666078414e+01
7.940757522939573265e-02 2.180363515739658711e-03 1.977203992082226591e+01
7.940757522939573265e-02 2.189363515739658605e-03 1.886587008988337288e+01
7.940757522939573265e-02 2.198363515739658498e-03 1.798114684389722129e+01
7.940757522939573265e-02 2.207363515739658825e-03 1.711807791350915409e+01
7.940757522939573265e-02 2.216363515739658719e-03 1.627687296658709215e+01
7.940757522939573265e-02 2.225363515739658613e-03 1.545774335608697925e+01
7.940757522939573265e-02 2.234363515739658940e-03 1.466090186950989960e+01
7.940757522939573265e-02 2.243363515739658833e-03 1.388656248044711106e+01
7.940757522939573265e-02 2.252363515739658727e-03 1.313494010263232781e+01
7.940757522939573265e-02 2.261363515739658620e-03 1.240625034684100569e+01
7.940757522939573265e-02 2.270363515739658514e-03 1.170070928115538322e+01
7.940757522939573265e-02 2.279363515739658841e-03 1.101853319485636007e+01
7.940757522939573265e-02 2.288363515739658734e-03 1.035993836637246091e+01
7.940757522939573265e-02 2.297363515739658628e-03 9.725140835568112152e+00
7.940757522939573265e-02 2.306363515739658955e-03 9.114356180781413741e+00
7.940757522939573265e-02 2.315363515739658849e-03 8.527799300764314694e+00
7.940757522939573265e-02 2.324363515739658742e-03 7.965684202002108805e+00
7.940757522939573265e-02 2.333363515739658636e-03 7.428223791452609248e+00
7.940757522939573265e-02 2.342363515739658529e-03 6.915629675108988295e+00
7.940757522939573265e-02 2.351363515739658856e-03 6.428111962518499922e+00
7.940757522939573265e-02 2.360363515739658750e-03 5.965879077501739403e+00
7.940757522939573265e-02 2.369363515739658643e-03 5.529137575148894257e+00
7.940757522939573265e-02 2.378363515739658970e-03 5.118091965362481233e+00
7.940757522939573265e-02 2.387363515739658864e-03 4.732944542972489899e+00
7.940757522939573265e-02 2.396363515739658757e-03 4.373895224623169042e+00
7.940757522939573265e-02 2.405363515739658651e-03 4.041141392397804566e+00
7.940757522939573265e-02 2.414363515739658544e-03 3.734877744372994357e+00
7.940757522939573265e-02 2.423363515739658872e-03 3.455296152022327760e+00
7.940757522939573265e-02 2.432363515739658765e-03 3.202585524646650583e+00
7.940757522939573265e-02 2.441363515739658659e-03 2.976931680644469225e+00
7.940757522939573265e-02 2.450363515739658986e-03 2.778517225784611355e+00
7.940757522939573265e-02 2.459363515739658879e-03 2.607521438322720542e+00
7.940757522939573265e-02 2.468363515739658773e-03 2.464120161017575583e+00
7.940757522939573265e-02 2.477363515739658666e-03 2.348485699883411826e+00
7.940757522939573265e-02 2.486363515739658560e-03 2.260786729679892915e+00
7.940757522939573265e-02 2.495363515739658887e-03 2.201188223052639614e+00
7.940757522939573265e-02 2.504363515739658781e-03 2.169851301307261338e+00
7.940757522939573265e-02 2.513363515739658674e-03 2.166933260543231654e+00
7.940757522939573265e-02 2.522363515739659001e-03 2.192587435857006994e+00
7.940757522939573265e-02 2.531363515739658895e-03 2.246963155351267005e+00
7.940757522939573265e-02 2.540363515739658788e-03 2.330205683461230137e+00
7.940757522939573265e-02 2.549363515739658682e-03 2.442456170080191669e+00
7.940757522939573265e-02 2.558363515739658575e-03 2.583851644787358737e+00
7.940757522939573265e-02 2.567363515739658902e-03 2.754524809193611645e+00
7.940757522939573265e-02 2.576363515739658796e-03 2.954604272022123723e+00
7.940757522939573265e-02 2.585363515739658689e-03 3.184214325952467561e+00
7.940757522939573265e-02 2.594363515739659017e-03 3.443474975775330904e+00
7.940757522939573265e-02 2.603363515739658910e-03 3.732501918743110991e+00
7.940757522939573265e-02 2.612363515739658804e-03 4.051406529425406688e+00
7.940757522939573265e-02 2.621363515739658697e-03 4.400295848875970250e+00
7.940757522939573265e-02 2.630363515739658591e-03 4.779272577836280789e+00
7.940757522939573265e-02 2.639363515739658918e-03 5.188435047892227203e+00
7.940757522939573265e-02 2.648363515739658811e-03 5.627877317244355027e+00
7.940757522939573265e-02 2.657363515739658705e-03 6.097689043234623796e+00
7.940757522939573265e-02 2.666363515739659032e-03 6.597955554692617852e+00
7.940757522939573265e-02 2.675363515739658925e-03 7.128757917334752392e+00
7.940757522939573265e-02 2.684363515739658819e-03 7.690172835097570214e+00
7.940757522939573265e-02 2.693363515739658712e-03 8.282272743206334553e+00
7.940757522939573265e-02 2.702363515739658606e-03 8.905125808295878187e+00
7.940757522939573265e-02 2.711363515739658933e-03 9.558795950306802069e+00
7.940757522939573265e-02 2.720363515739658827e-03 1.024334287131469523e+01
7.940757522939573265e-02 2.729363515739658720e-03 1.095882206292068872e+01
7.940757522939573265e-02 2.738363515739659047e-03 1.170528488503586573e+01
7.940757522939573265e-02 2.747363515739658941e-03 1.248277846723280504e+01
7.940757522939573265e-02 2.756363515739658834e-03 1.329134596605868524e+01
7.940757522939573265e-02 2.765363515739658728e-03 1.413102637468486478e+01
7.940757522939573265e-02 2.774363515739658621e-03 1.500185467006232898e+01
7.940757522939573265e-02 2.783363515739658949e-03 1.590386182759070266e+01
7.940757522939573265e-02 2.792363515739658842e-03 1.683707485713350138e+01
7.940757522939573265e-02 2.801363515739658736e-03 1.780151684027052283e+01
7.940757522939573265e-02 2.810363515739659063e-03 1.879720696957483028e+01
7.940757522939573265e-02 2.819363515739658956e-03 1.982416060095934540e+01
7.940757522939573265e-02 2.828363515739658850e-03 2.088238924009485231e+01
7.940757522939573265e-02 2.837363515739658743e-03 2.197190065714821117e+01
7.940757522939573265e-02 2.846363515739658637e-03 2.309269890966348271e+01
7.940757522939573265e-02 2.855363515739658964e-03 2.424478433982628189e+01
7.940757522939573265e-02 2.864363515739658857e-03 2.542815365473299494e+01
7.983257522939572748e-02 2.144363515739658704e-03 2.313562752225979580e+01
7.983257522939572748e-02 2.153363515739658597e-03 2.215043844660957006e+01
7.983257522939572748e-02 2.162363515739658924e-03 2.118575424491947956e+01
7.983257522939572748e-02 2.171363515739658818e-03 2.024177336904361368e+01
7.983257522939572748e-02 2.180363515739658711e-03 1.931869731754775898e+01
7.983257522939572748e-02 2.189363515739658605e-03 1.841673037819268188e+01
7.983257522939572748e-02 2.198363515739658498e-03 1.753607937012375828e+01
7.983257522939572748e-02 2.207363515739658825e-03 1.667695338624386636e+01
7.983257522939572748e-02 2.216363515739658719e-03 1.583956353630557601e+01
7.983257522939572748e-02 2.225363515739658613e-03 1.502412269114543619e+01
7.983257522939572748e-02 2.234363515739658940e-03 1.423084522854597367e+01
7.983257522939572748e-02 2.243363515739658833e-03 1.345994678117355647e+01
7.983257522939572748e-02 2.252363515739658727e-03 1.271164398699951903e+01
7.983257522939572748e-02 2.261363515739658620e-03 1.198615424270397511e+01
7.983257522939572748e-02 2.270363515739658514e-03 1.128369546029156822e+01
7.983257522939572748e-02 2.279363515739658841e-03 1.060448582753761571e+01
7.983257522939572748e-02 2.288363515739658734e-03 9.948743572428639936e+00
7.983257522939572748e-02 2.297363515739658628e-03 9.316686732021679518e+00
7.983257522939572748e-02 2.306363515739658955e-03 8.708532926134608942e+00
7.983257522939572748e-02 2.315363515739658849e-03 8.124499135939032612e+00
7.983257522939572748e-02 2.324363515739658742e-03 7.564801488044025746e+00
7.983257522939572748e-02 2.333363515739658636e-03 7.029655044061684066e+00
7.983257522939572748e-02 2.342363515739658529e-03 6.519273596080353173e+00
7.983257522939572748e-02 2.351363515739658856e-03 6.033869468167807781e+00
7.983257522939572748e-02 2.360363515739658750e-03 5.573653324128457598e+00
7.983257522939572748e-02 2.369363515739658643e-03 5.138833981677834117e+00
7.983257522939572748e-02 2.378363515739658970e-03 4.729618233251386528e+00
7.983257522939572748e-02 2.387363515739658864e-03 4.346210673449007800e+00
7.983257522939572748e-02 2.396363515739658757e-03 3.988813533351645901e+00
7.983257522939572748e-02 2.405363515739658651e-03 3.657626521729838487e+00
7.983257522939572748e-02 2.414363515739658544e-03 3.352846673213804252e+00
7.983257522939572748e-02 2.423363515739658872e-03 3.074668203460674931e+00
7.983257522939572748e-02 2.432363515739658765e-03 2.823282371443468719e+00
7.983257522939572748e-02 2.441363515739658659e-03 2.598877348654553998e+00
7.983257522939572748e-02 2.450363515739658986e-03 2.401638095482695689e+00
7.983257522939572748e-02 2.459363515739658879e-03 2.231746244468496343e+00
7.983257522939572748e-02 2.468363515739658773e-03 2.089379990590799707e+00
7.983257522939572748e-02 2.477363515739658666e-03 1.974713988430750078e+00
7.983257522939572748e-02 2.486363515739658560e-03 1.887919256082369657e+00
7.983257522939572748e-02 2.495363515739658887e-03 1.829163102947944708e+00
7.983257522939572748e-02 2.504363515739658781e-03 1.798608979024635346e+00
7.983257522939572748e-02 2.513363515739658674e-03 1.796416500028527707e+00
7.983257522939572748e-02 2.522363515739659001e-03 1.822741310308941820e+00
7.983257522939572748e-02 2.531363515739658895e-03 1.877735035868028035e+00
7.983257522939572748e-02 2.540363515739658788e-03 1.961545226702384070e+00
7.983257522939572748e-02 2.549363515739658682e-03 2.074315305073838545e+00
7.983257522939572748e-02 2.558363515739658575e-03 2.216184561749827253e+00
7.983257522939572748e-02 2.567363515739658902e-03 2.387287935623163548e+00
7.983257522939572748e-02 2.576363515739658796e-03 2.587756267523417364e+00
7.983257522939572748e-02 2.585363515739658689e-03 2.817716062578227820e+00
7.983257522939572748e-02 2.594363515739659017e-03 3.077289521647202264e+00
7.983257522939572748e-02 2.603363515739658910e-03 3.366594521202472379e+00
7.983257522939572748e-02 2.612363515739658804e-03 3.685744597851595472e+00
7.983257522939572748e-02 2.621363515739658697e-03 4.034848937179077666e+00
7.983257522939572748e-02 2.630363515739658591e-03 4.414012366770322160e+00
7.983257522939572748e-02 2.639363515739658918e-03 4.823335353112639723e+00
7.983257522939572748e-02 2.648363515739658811e-03 5.262913969157153815e+00
7.983257522939572748e-02 2.657363515739658705e-03 5.732840019482381422e+00
7.983257522939572748e-02 2.666363515739659032e-03 6.233200862603695214e+00
7.983257522939572748e-02 2.675363515739658925e-03 6.764079600499002254e+00
7.983257522939572748e-02 2.684363515739658819e-03 7.325554954708962896e+00
7.983257522939572748e-02 2.693363515739658712e-03 7.917701359924507187e+00
7.983257522939572748e-02 2.702363515739658606e-03 8.540588964036345487e+00
7.983257522939572748e-02 2.711363515739658933e-03 9.194283650143887598e+00
7.983257522939572748e-02 2.720363515739658827e-03 9.878847066653946740e+00
7.983257522939572748e-02 2.729363515739658720e-03 1.059433662847348501e+01
7.983257522939572748e-02 2.738363515739659047e-03 1.134080560313876163e+01
7.983257522939572748e-02 2.747363515739658941e-03 1.211830303006669851e+01
7.983257522939572748e-02 2.756363515739658834e-03 1.292687392054395445e+01
7.983257522939572748e-02 2.765363515739658728e-03 1.376655913207738990e+01
7.983257522939572748e-02 2.774363515739658621e-03 1.463739550072997986e+01
7.983257522939572748e-02 2.783363515739658949e-03 1.553941577920633677e+01
7.983257522939572748e-02 2.792363515739658842e-03 1.647264881043454920e+01
7.983257522939572748e-02 2.801363515739658736e-03 1.743711947837235243e+01
7.983257522939572748e-02 2.810363515739659063e-03 1.843284873999479601e+01
7.983257522939572748e-02 2.819363515739658956e-03 1.945985369667286591e+01
7.983257522939572748e-02 2.828363515739658850e-03 2.051814763581089096e+01
7.983257522939572748e-02 2.837363515739658743e-03 2.160774001631793340e+01
7.983257522939572748e-02 2.846363515739658637e-03 2.272863662003456398e+01
7.983257522939572748e-02 2.855363515739658964e-03 2.388083948614504948e+01
7.983257522939572748e-02 2.864363515739658857e-03 2.506434700354864731e+01
8.025757522939573618e-02 2.144363515739658704e-03 2.269612916654884316e+01
8.025757522939573618e-02 2.153363515739658597e-03 2.171579947498278784e+01
8.025757522939573618e-02 2.162363515739658924e-03 2.075583657020931128e+01
8.025757522939573618e-02 2.171363515739658818e-03 1.981643991133122995e+01
8.025757522939573618e-02 2.180363515739658711e-03 1.889781209912538884e+01
8.025757522939573618e-02 2.189363515739658605e-03 1.800015861497482206e+01
8.025757522939573618e-02 2.198363515739658498e-03 1.712368755949867705e+01
8.025757522939573618e-02 2.207363515739658825e-03 1.626860939134226669e+01
8.025757522939573618e-02 2.216363515739658719e-03 1.543513666660899730e+01
8.025757522939573618e-02 2.225363515739658613e-03 1.462348377948316624e+01
8.025757522939573618e-02 2.234363515739658940e-03 1.383386670444414790e+01
8.025757522939573618e-02 2.243363515739658833e-03 1.306650274054069882e+01
8.025757522939573618e-02 2.252363515739658727e-03 1.232161025820133204e+01
8.025757522939573618e-02 2.261363515739658620e-03 1.159940844899219314e+01
8.025757522939573618e-02 2.270363515739658514e-03 1.090011707868208646e+01
8.025757522939573618e-02 2.279363515739658841e-03 1.022395624407587889e+01
8.025757522939573618e-02 2.288363515739658734e-03 9.571146134000258598e+00
8.025757522939573618e-02 2.297363515739658628e-03 8.941906794664220115e+00
8.025757522939573618e-02 2.306363515739658955e-03 8.336457899921725812e+00
8.025757522939573618e-02 2.315363515739658849e-03 7.755018526556881397e+00
8.025757522939573618e-02 2.324363515739658742e-03 7.197806935020054198e+00
8.025757522939573618e-02 2.333363515739658636e-03 6.665040355853960818e+00
8.025757522939573618e-02 2.342363515739658529e-03 6.156934781968942616e+00
8.025757522939573618e-02 2.351363515739658856e-03 5.673704767130431037e+00
8.025757522939573618e-02 2.360363515739658750e-03 5.215563230719425292e+00
8.025757522939573618e-02 2.369363515739658643e-03 4.782721269076461112e+00
8.025757522939573618e-02 2.378363515739658970e-03 4.375387973482844473e+00
8.025757522939573618e-02 2.387363515739658864e-03 3.993770254960139710e+00
8.025757522939573618e-02 2.396363515739658757e-03 3.638072675956351532e+00
8.025757522939573618e-02 2.405363515739658651e-03 3.308497289108942141e+00
8.025757522939573618e-02 2.414363515739658544e-03 3.005243483011412309e+00
8.025757522939573618e-02 2.423363515739658872e-03 2.728507835144256433e+00
8.025757522939573618e-02 2.432363515739658765e-03 2.478483971917256667e+00
8.025757522939573618e-02 2.441363515739658659e-03 2.255362435913326635e+00
8.025757522939573618e-02 2.450363515739658986e-03 2.059330560190829829e+00
8.025757522939573618e-02 2.459363515739658879e-03 1.890572349782104311e+00
8.025757522939573618e-02 2.468363515739658773e-03 1.749268370196404021e+00
8.025757522939573618e-02 2.477363515739658666e-03 1.635595642912051062e+00
8.025757522939573618e-02 2.486363515739658560e-03 1.549727547805986205e+00
8.025757522939573618e-02 2.495363515739658887e-03 1.491833749495782513e+00
8.025757522939573618e-02 2.504363515739658781e-03 1.462080045182318599e+00
8.025757522939573618e-02 2.513363515739658674e-03 1.460628388697529090e+00
8.025757522939573618e-02 2.522363515739659001e-03 1.487636752173017385e+00
8.025757522939573618e-02 2.531363515739658895e-03 1.543259078024419750e+00
8.025757522939573618e-02 2.540363515739658788e-03 1.627645220319635655e+00
8.025757522939573618e-02 2.549363515739658682e-03 1.740940892169561494e+00
8.025757522939573618e-02 2.558363515739658575e-03 1.883287664244193138e+00
8.025757522939573618e-02 2.567363515739658902e-03 2.054822730585527779e+00
8.025757522939573618e-02 2.576363515739658796e-03 2.255679182830959917e+00
8.025757522939573618e-02 2.585363515739658689e-03 2.485985756933388302e+00
8.025757522939573618e-02 2.594363515739659017e-03 2.745866868086892509e+00
8.025757522939573618e-02 2.603363515739658910e-03 3.035442590276346664e+00
8.025757522939573618e-02 2.612363515739658804e-03 3.354828640355350444e+00
8.025757522939573618e-02 2.621363515739658697e-03 3.704136366633605348e+00
8.025757522939573618e-02 2.630363515739658591e-03 4.083472741636313685e+00
8.025757522939573618e-02 2.639363515739658918e-03 4.492940358831191361e+00
8.025757522939573618e-02 2.648363515739658811e-03 4.932637401974062641e+00
8.025757522939573618e-02 2.657363515739658705e-03 5.402657762898769533e+00
8.025757522939573618e-02 2.666363515739659032e-03 5.903090873773550129e+00
8.025757522939573618e-02 2.675363515739658925e-03 6.434021890727166237e+00
8.025757522939573618e-02 2.684363515739658819e-03 6.995531570826329926e+00
8.025757522939573618e-02 2.693363515739658712e-03 7.587696366078063193e+00
8.025757522939573618e-02 2.702363515739658606e-03 8.210588423472728437e+00
8.025757522939573618e-02 2.711363515739658933e-03 8.864275607066446128e+00
8.025757522939573618e-02 2.720363515739658827e-03 9.548821529791638341e+00
8.025757522939573618e-02 2.729363515739658720e-03 1.026428554684551386e+01
8.025757522939573618e-02 2.738363515739659047e-03 1.101072285315117938e+01
8.025757522939573618e-02 2.747363515739658941e-03 1.178818441081992319e+01
8.025757522939573618e-02 2.756363515739658834e-03 1.259671710881465856e+01
8.025757522939573618e-02 2.765363515739658728e-03 1.343636368474582810e+01
8.025757522939573618e-02 2.774363515739658621e-03 1.430716281437557313e+01
8.025757522939573618e-02 2.783363515739658949e-03 1.520914913749365383e+01
8.025757522939573618e-02 2.792363515739658842e-03 1.614235329665669383e+01
8.025757522939573618e-02 2.801363515739658736e-03 1.710680197211050313e+01
8.025757522939573618e-02 2.810363515739659063e-03 1.810251792346130628e+01
8.025757522939573618e-02 2.819363515739658956e-03 1.912952002851821476e+01
8.025757522939573618e-02 2.828363515739658850e-03 2.018782333526652906e+01
8.025757522939573618e-02 2.837363515739658743e-03 2.127743904800937003e+01
8.025757522939573618e-02 2.846363515739658637e-03 2.239837467816508365e+01
8.025757522939573618e-02 2.855363515739658964e-03 2.355063397973114547e+01
8.025757522939573618e-02 2.864363515739658857e-03 2.473421704141307487e+01
8.068257522939573101e-02 2.144363515739658704e-03 2.228863993730615789e+01
8.068257522939573101e-02 2.153363515739658597e-03 2.131329181058092104e+01
8.068257522939573101e-02 2.162363515739658924e-03 2.035816952813976854e+01
8.068257522939573101e-02 2.171363515739658818e-03 1.942347355531953212e+01
8.068257522939573101e-02 2.180363515739658711e-03 1.850940759527176738e+01
8.068257522939573101e-02 2.189363515739658605e-03 1.761617832430610520e+01
8.068257522939573101e-02 2.198363515739658498e-03 1.674399512692795611e+01
8.068257522939573101e-02 2.207363515739658825e-03 1.589306983097193893e+01
8.068257522939573101e-02 2.216363515739658719e-03 1.506361644339605732e+01
8.068257522939573101e-02 2.225363515739658613e-03 1.425585088722240812e+01
8.068257522939573101e-02 2.234363515739658940e-03 1.346999074005813668e+01
8.068257522939573101e-02 2.243363515739658833e-03 1.270625497469760035e+01
8.068257522939573101e-02 2.252363515739658727e-03 1.196486370223922791e+01
8.068257522939573101e-02 2.261363515739658620e-03 1.124603791821314758e+01
8.068257522939573101e-02 2.270363515739658514e-03 1.054999925198293909e+01
8.068257522939573101e-02 2.279363515739658841e-03 9.876969720049174839e+00
8.068257522939573101e-02 2.288363515739658734e-03 9.227171483366333860e+00
8.068257522939573101e-02 2.297363515739658628e-03 8.600826609326730932e+00
8.068257522939573101e-02 2.306363515739658955e-03 7.998156838458470475e+00
8.068257522939573101e-02 2.315363515739658849e-03 7.419383356389602113e+00
8.068257522939573101e-02 2.324363515739658742e-03 6.864726571249292419e+00
8.068257522939573101e-02 2.333363515739658636e-03 6.334405896814786274e+00
8.068257522939573101e-02 2.342363515739658529e-03 5.828639541640797006e+00
8.068257522939573101e-02 2.351363515739658856e-03 5.347644304442468410e+00
8.068257522939573101e-02 2.360363515739658750e-03 4.891635375887830151e+00
8.068257522939573101e-02 2.369363515739658643e-03 4.460826146982384444e+00
8.068257522939573101e-02 2.378363515739658970e-03 4.055428024265410158e+00
8.068257522939573101e-02 2.387363515739658864e-03 3.675650251888754383e+00
8.068257522939573101e-02 2.396363515739658757e-03 3.321699740708112358e+00
8.068257522939573101e-02 2.405363515739658651e-03 2.993780904478143157e+00
8.068257522939573101e-02 2.414363515739658544e-03 2.692095503271190182e+00
8.068257522939573101e-02 2.423363515739658872e-03 2.416842494067651614e+00
8.068257522939573101e-02 2.432363515739658765e-03 2.168217888617988365e+00
8.068257522939573101e-02 2.441363515739658659e-03 1.946414618583133915e+00
8.068257522939573101e-02 2.450363515739658986e-03 1.751622407898167921e+00
8.068257522939573101e-02 2.459363515739658879e-03 1.584027652337084646e+00
8.068257522939573101e-02 2.468363515739658773e-03 1.443813306298096677e+00
8.068257522939573101e-02 2.477363515739658666e-03 1.331158776609385086e+00
8.068257522939573101e-02 2.486363515739658560e-03 1.246239823407194081e+00
8.068257522939573101e-02 2.495363515739658887e-03 1.189228467920173671e+00
8.068257522939573101e-02 2.504363515739658781e-03 1.160292924548542715e+00
8.068257522939573101e-02 2.513363515739658674e-03 1.159597452385924043e+00
8.068257522939573101e-02 2.522363515739659001e-03 1.187302387061777154e+00
8.068257522939573101e-02 2.531363515739658895e-03 1.243564005974320708e+00
8.068257522939573101e-02 2.540363515739658788e-03 1.328534485816703636e+00
8.068257522939573101e-02 2.549363515739658682e-03 1.442361849103889426e+00
8.068257522939573101e-02 2.558363515739658575e-03 1.585189965141552193e+00
8.068257522939573101e-02 2.567363515739658902e-03 1.757158301057614835e+00
8.068257522939573101e-02 2.576363515739658796e-03 1.958402218013674201e+00
8.068257522939573101e-02 2.585363515739658689e-03 2.189052701174290405e+00
8.068257522939573101e-02 2.594363515739659017e-03 2.449236398453223273e+00
8.068257522939573101e-02 2.603363515739658910e-03 2.739075599599772204e+00
8.068257522939573101e-02 2.612363515739658804e-03 3.058688219978336065e+00
8.068257522939573101e-02 2.621363515739658697e-03 3.408187788818594299e+00
8.068257522939573101e-02 2.630363515739658591e-03 3.787683441730138156e+00
8.068257522939573101e-02 2.639363515739658918e-03 4.197279917287033868e+00
8.068257522939573101e-02 2.648363515739658811e-03 4.637077528020114414e+00
8.068257522939573101e-02 2.657363515739658705e-03 5.107172271166717792e+00
8.068257522939573101e-02 2.666363515739659032e-03 5.607655670454761321e+00
8.068257522939573101e-02 2.675363515739658925e-03 6.138614954116548006e+00
8.068257522939573101e-02 2.684363515739658819e-03 6.700132932637330896e+00
8.068257522939573101e-02 2.693363515739658712e-03 7.292288093208838973e+00
8.068257522939573101e-02 2.702363515739658606e-03 7.915154599774638200e+00
8.068257522939573101e-02 2.711363515739658933e-03 8.568802315181500262e+00
8.068257522939573101e-02 2.720363515739658827e-03 9.253296825729336206e+00
8.068257522939573101e-02 2.729363515739658720e-03 9.968699471774783660e+00
8.068257522939573101e-02 2.738363515739659047e-03 1.071506736716551700e+01
8.068257522939573101e-02 2.747363515739658941e-03 1.149245342006170745e+01
8.068257522939573101e-02 2.756363515739658834e-03 1.230090641874599555e+01
8.068257522939573101e-02 2.765363515739658728e-03 1.314047099725789280e+01
8.068257522939573101e-02 2.774363515739658621e-03 1.401118770778796829e+01
8.068257522939573101e-02 2.783363515739658949e-03 1.491309304841470862e+01
8.068257522939573101e-02 2.792363515739658842e-03 1.584621950569393789e+01
8.068257522939573101e-02 2.801363515739658736e-03 1.681059558494033013e+01
8.068257522939573101e-02 2.810363515739659063e-03 1.780624585632810408e+01
8.068257522939573101e-02 2.819363515739658956e-03 1.883319099192638646e+01
8.068257522939573101e-02 2.828363515739658850e-03 1.989144781831546993e+01
8.068257522939573101e-02 2.837363515739658743e-03 2.098102930265812915e+01
8.068257522939573101e-02 2.846363515739658637e-03 2.210194470429311764e+01
8.068257522939573101e-02 2.855363515739658964e-03 2.325419950986204753e+01
8.068257522939573101e-02 2.864363515739658857e-03 2.443779552584081216e+01
8.110757522939572584e-02 2.144363515739658704e-03 2.191318204263026814e+01
8.110757522939572584e-02 2.153363515739658597e-03 2.094293786909295818e+01
8.110757522939572584e-02 2.162363515739658924e-03 1.999277573845708389e+01
8.110757522939572584e-02 2.171363515739658818e-03 1.906289712131976444e+01
8.110757522939572584e-02 2.180363515739658711e-03 1.815350682332481824e+01
8.110757522939572584e-02 2.189363515739658605e-03 1.726481271701092624e+01
8.110757522939572584e-02 2.198363515739658498e-03 1.639702547315343395e+01
8.110757522939572584e-02 2.207363515739658825e-03 1.555035829226918054e+01
8.110757522939572584e-02 2.216363515739658719e-03 1.472502663667191314e+01
8.110757522939572584e-02 2.225363515739658613e-03 1.392124796372772266e+01
8.110757522939572584e-02 2.234363515739658940e-03 1.313924146063069998e+01
8.110757522939572584e-02 2.243363515739658833e-03 1.237922778129930634e+01
8.110757522939572584e-02 2.252363515739658727e-03 1.164142878578863360e+01
8.110757522939572584e-02 2.261363515739658620e-03 1.092606728268557958e+01
8.110757522939572584e-02 2.270363515739658514e-03 1.023336677488109103e+01
8.110757522939572584e-02 2.279363515739658841e-03 9.563551209195537695e+00
8.110757522939572584e-02 2.288363515739658734e-03 8.916844730156554988e+00
8.110757522939572584e-02 2.297363515739658628e-03 8.293471438371028626e+00
8.110757522939572584e-02 2.306363515739658955e-03 7.693655153771459254e+00
8.110757522939572584e-02 2.315363515739658849e-03 7.117619184149958755e+00
8.110757522939572584e-02 2.324363515739658742e-03 6.565586099182638691e+00
8.110757522939572584e-02 2.333363515739658636e-03 6.037777510288634630e+00
8.110757522939572584e-02 2.342363515739658529e-03 5.534413856565976175e+00
8.110757522939572584e-02 2.351363515739658856e-03 5.055714197018716050e+00
8.110757522939572584e-02 2.360363515739658750e-03 4.601896009355442629e+00
8.110757522939572584e-02 2.369363515739658643e-03 4.173174995401581100e+00
8.110757522939572584e-02 2.378363515739658970e-03 3.769764893443124265e+00
8.110757522939572584e-02 2.387363515739658864e-03 3.391877297582510664e+00
8.110757522939572584e-02 2.396363515739658757e-03 3.039721484151669983e+00
8.110757522939572584e-02 2.405363515739658651e-03 2.713504245397388104e+00
8.110757522939572584e-02 2.414363515739658544e-03 2.413429730440356025e+00
8.110757522939572584e-02 2.423363515739658872e-03 2.139699293536210689e+00
8.110757522939572584e-02 2.432363515739658765e-03 1.892511349739919524e+00
8.110757522939572584e-02 2.441363515739658659e-03 1.672061237912913612e+00
8.110757522939572584e-02 2.450363515739658986e-03 1.478541091070241009e+00
8.110757522939572584e-02 2.459363515739658879e-03 1.312139714111481226e+00
8.110757522939572584e-02 2.468363515739658773e-03 1.173042468740561617e+00
8.110757522939572584e-02 2.477363515739658666e-03 1.061431165647292119e+00
8.110757522939572584e-02 2.486363515739658560e-03 9.774839637886429955e-01
8.110757522939572584e-02 2.495363515739658887e-03 9.213752767081757611e-01
8.110757522939572584e-02 2.504363515739658781e-03 8.932757032931419872e-01
8.110757522939572584e-02 2.513363515739658674e-03 8.933518778709697017e-01
8.110757522939572584e-02 2.522363515739659001e-03 9.217665011080100612e-01
8.110757522939572584e-02 2.531363515739658895e-03 9.786782039970205460e-01
8.110757522939572584e-02 2.540363515739658788e-03 1.064241504474324529e+00
8.110757522939572584e-02 2.549363515739658682e-03 1.178606753023046849e+00
8.110757522939572584e-02 2.558363515739658575e-03 1.321920084221289926e+00
8.110757522939572584e-02 2.567363515739658902e-03 1.494323412814622998e+00
8.110757522939572584e-02 2.576363515739658796e-03 1.695954231651484179e+00
8.110757522939572584e-02 2.585363515739658689e-03 1.926945845747383146e+00
8.110757522939572584e-02 2.594363515739659017e-03 2.187427154105620275e+00
8.110757522939572584e-02 2.603363515739658910e-03 2.477522680610405814e+00
8.110757522939572584e-02 2.612363515739658804e-03 2.797352557375717197e+00
8.110757522939572584e-02 2.621363515739658697e-03 3.147032512783454195e+00
8.110757522939572584e-02 2.630363515739658591e-03 3.526673863698277955e+00
8.110757522939572584e-02 2.639363515739658918e-03 3.936383511897162180e+00
8.110757522939572584e-02 2.648363515739658811e-03 4.376263916759086214e+00
8.110757522939572584e-02 2.657363515739658705e-03 4.846413179254199122e+00
8.110757522939572584e-02 2.666363515739659032e-03 5.346924991942586303e+00
8.110757522939572584e-02 2.675363515739658925e-03 5.877888613776605098e+00
8.110757522939572584e-02 2.684363515739658819e-03 6.439388946346042530e+00
8.110757522939572584e-02 2.693363515739658712e-03 7.031506529929373528e+00
8.110757522939572584e-02 2.702363515739658606e-03 7.654317563253329126e+00
8.110757522939572584e-02 2.711363515739658933e-03 8.307893925777790400e+00
8.110757522939572584e-02 2.720363515739658827e-03 8.992303202351735081e+00
8.110757522939572584e-02 2.729363515739658720e-03 9.707608714433916930e+00
8.110757522939572584e-02 2.738363515739659047e-03 1.045386953496628735e+01
8.110757522939572584e-02 2.747363515739658941e-03 1.123114054567636799e+01
8.110757522939572584e-02 2.756363515739658834e-03 1.203947239612617182e+01
8.110757522939572584e-02 2.765363515739658728e-03 1.287891169239387068e+01
8.110757522939572584e-02 2.774363515739658621e-03 1.374950086091698154e+01
8.110757522939572584e-02 2.783363515739658949e-03 1.465127826838696024e+01
8.110757522939572584e-02 2.792363515739658842e-03 1.558427828628404654e+01
8.110757522939572584e-02 2.801363515739658736e-03 1.654853123948535654e+01
8.110757522939572584e-02 2.810363515739659063e-03 1.754406353440489852e+01
8.110757522939572584e-02 2.819363515739658956e-03 1.857089765517596902e+01
8.110757522939572584e-02 2.828363515739658850e-03 1.962905222497741420e+01
8.110757522939572584e-02 2.837363515739658743e-03 2.071854199119886175e+01
8.110757522939572584e-02 2.846363515739658637e-03 2.183937797956960480e+01
8.110757522939572584e-02 2.855363515739658964e-03 2.299156742708575507e+01
8.110757522939572584e-02 2.864363515739658857e-03 2.417511387604699280e+01
8.153257522939573454e-02 2.144363515739658704e-03 2.156977738111973508e+01
8.153257522939573454e-02 2.153363515739658597e-03 2.060475975573828578e+01
8.153257522939573454e-02 2.162363515739658924e-03 1.965967750956659188e+01
8.153257522939573454e-02 2.171363515739658818e-03 1.873473311736265146e+01
8.153257522939573454e-02 2.180363515739658711e-03 1.783013248742938117e+01
8.153257522939573454e-02 2.189363515739658605e-03 1.694608468980882776e+01
8.153257522939573454e-02 2.198363515739658498e-03 1.608280168395631904e+01
8.153257522939573454e-02 2.207363515739658825e-03 1.524049804651590989e+01
8.153257522939573454e-02 2.216363515739658719e-03 1.441939069969984644e+01
8.153257522939573454e-02 2.225363515739658613e-03 1.361969864073805070e+01
8.153257522939573454e-02 2.234363515739658940e-03 1.284164267290881867e+01
8.153257522939573454e-02 2.243363515739658833e-03 1.208544513867317960e+01
8.153257522939573454e-02 2.252363515739658727e-03 1.135132965534242544e+01
8.153257522939573454e-02 2.261363515739658620e-03 1.063952085371155931e+01
8.153257522939573454e-02 2.270363515739658514e-03 9.950244120161499950e+00
8.153257522939573454e-02 2.279363515739658841e-03 9.283725342570932071e+00
8.153257522939573454e-02 2.288363515739658734e-03 8.640190660460262961e+00
8.153257522939573454e-02 2.297363515739658628e-03 8.019866219810666053e+00
8.153257522939573454e-02 2.306363515739658955e-03 7.422977932748523244e+00
8.153257522939573454e-02 2.315363515739658849e-03 6.849751242597022838e+00
8.153257522939573454e-02 2.324363515739658742e-03 6.300410894528027939e+00
8.153257522939573454e-02 2.333363515739658636e-03 5.775180712098375579e+00
8.153257522939573454e-02 2.342363515739658529e-03 5.274283379904630920e+00
8.153257522939573454e-02 2.351363515739658856e-03 4.797940232706110919e+00
8.153257522939573454e-02 2.360363515739658750e-03 4.346371051043064426e+00
8.153257522939573454e-02 2.369363515739658643e-03 3.919793863814419410e+00
8.153257522939573454e-02 2.378363515739658970e-03 3.518424757626661403e+00
8.153257522939573454e-02 2.387363515739658864e-03 3.142477693421852791e+00
8.153257522939573454e-02 2.396363515739658757e-03 2.792164330185215704e+00
8.153257522939573454e-02 2.405363515739658651e-03 2.467693856091244697e+00
8.153257522939573454e-02 2.414363515739658544e-03 2.169272826972388657e+00
8.153257522939573454e-02 2.423363515739658872e-03 1.897105012214609587e+00
8.153257522939573454e-02 2.432363515739658765e-03 1.651391248227980668e+00
8.153257522939573454e-02 2.441363515739658659e-03 1.432329299252643295e+00
8.153257522939573454e-02 2.450363515739658986e-03 1.240113725723375637e+00
8.153257522939573454e-02 2.459363515739658879e-03 1.074935760056661138e+00
8.153257522939573454e-02 2.468363515739658773e-03 9.369831897750202643e-01
8.153257522939573454e-02 2.477363515739658666e-03 8.264402480211003876e-01
8.153257522939573454e-02 2.486363515739658560e-03 7.434875112107022233e-01
8.153257522939573454e-02 2.495363515739658887e-03 6.883018038435579911e-01
8.153257522939573454e-02 2.504363515739658781e-03 6.610561279742341867e-01
8.153257522939573454e-02 2.513363515739658674e-03 6.619195119072003308e-01
8.153257522939573454e-02 2.522363515739659001e-03 6.910570399852531409e-01
8.153257522939573454e-02 2.531363515739658895e-03 7.486297155175805074e-01
8.153257522939573454e-02 2.540363515739658788e-03 8.347944163159013442e-01
8.153257522939573454e-02 2.549363515739658682e-03 9.497038394835897179e-01
8.153257522939573454e-02 2.558363515739658575e-03 1.093506452086330683e+00
8.153257522939573454e-02 2.567363515739658902e-03 1.266346489384545748e+00
8.153257522939573454e-02 2.576363515739658796e-03 1.468363739799599443e+00
8.153257522939573454e-02 2.585363515739658689e-03 1.699693798311017190e+00
8.153257522939573454e-02 2.594363515739659017e-03 1.960467833446870145e+00
8.153257522939573454e-02 2.603363515739658910e-03 2.250812621546828041e+00
8.153257522939573454e-02 2.612363515739658804e-03 2.570850529823047736e+00
8.153257522939573454e-02 2.621363515739658697e-03 2.920699504029499849e+00
8.153257522939573454e-02 2.630363515739658591e-03 3.300473060492009836e+00
8.153257522939573454e-02 2.639363515739658918e-03 3.710280282314755596e+00
8.153257522939573454e-02 2.648363515739658811e-03 4.150225819496341728e+00
8.153257522939573454e-02 2.657363515739658705e-03 4.620409837420226040e+00
8.153257522939573454e-02 2.666363515739659032e-03 5.120928233549051356e+00
8.153257522939573454e-02 2.675363515739658925e-03 5.651872348842829297e+00
8.153257522939573454e-02 2.684363515739658819e-03 6.213329174209235362e+00
8.153257522939573454e-02 2.693363515739658712e-03 6.805381320914847265e+00
8.153257522939573454e-02 2.702363515739658606e-03 7.428107040329024358e+00
8.153257522939573454e-02 2.711363515739658933e-03 8.081580246348238461e+00
8.153257522939573454e-02 2.720363515739658827e-03 8.765870540171164293e+00
8.153257522939573454e-02 2.729363515739658720e-03 9.481043242462106946e+00
8.153257522939573454e-02 2.738363515739659047e-03 1.022715940395792700e+01
8.153257522939573454e-02 2.747363515739658941e-03 1.100427586857463780e+01
8.153257522939573454e-02 2.756363515739658834e-03 1.181244524364322501e+01
8.153257522939573454e-02 2.765363515739658728e-03 1.265171604971411057e+01
8.153257522939573454e-02 2.774363515739658621e-03 1.352213262957266693e+01
8.153257522939573454e-02 2.783363515739658949e-03 1.442373525776471865e+01
8.153257522939573454e-02 2.792363515739658842e-03 1.535656014521529755e+01
8.153257522939573454e-02 2.801363515739658736e-03 1.632063951652136780e+01
8.153257522939573454e-02 2.810363515739659063e-03 1.731600161198591081e+01
8.153257522939573454e-02 2.819363515739658956e-03 1.834267074532530728e+01
8.153257522939573454e-02 2.828363515739658850e-03 1.940066735441544665e+01
8.153257522939573454e-02 2.837363515739658743e-03 2.049000798410199309e+01
8.153257522939573454e-02 2.846363515739658637e-03 2.161070544501811241e+01
8.153257522939573454e-02 2.855363515739658964e-03 2.276276874230111957e+01
8.153257522939573454e-02 2.864363515739658857e-03 2.394620317198021553e+01
8.195757522939572937e-02 2.144363515739658704e-03 2.125844754103113132e+01
8.195757522939572937e-02 2.153363515739658597e-03 2.029877926449509573e+01
8.195757522939572937e-02 2.162363515739658924e-03 1.935889683766063740e+01
8.195757522939572937e-02 2.171363515739658818e-03 1.843900373838178552e+01
8.195757522939572937e-02 2.180363515739658711e-03 1.753930697774345049e+01
8.195757522939572937e-02 2.189363515739658605e-03 1.666001682453932631e+01
8.195757522939572937e-02 2.198363515739658498e-03 1.580134652929430672e+01
8.195757522939572937e-02 2.207363515739658825e-03 1.496351204830236270e+01
8.195757522939572937e-02 2.216363515739658719e-03 1.414673176818197931e+01
8.195757522939572937e-02 2.225363515739658613e-03 1.335122623156470922e+01
8.195757522939572937e-02 2.234363515739658940e-03 1.257721786434282762e+01
8.195757522939572937e-02 2.243363515739658833e-03 1.182493070496835230e+01
8.195757522939572937e-02 2.252363515739658727e-03 1.109459013635060387e+01
8.195757522939572937e-02 2.261363515739658620e-03 1.038642262069541289e+01
8.195757522939572937e-02 2.270363515739658514e-03 9.700655437889309951e+00
8.195757522939572937e-02 2.279363515739658841e-03 9.037516427629412874e+00
8.195757522939572937e-02 2.288363515739658734e-03 8.397233735971809665e+00
8.195757522939572937e-02 2.297363515739658628e-03 7.780035566447423889e+00
8.195757522939572937e-02 2.306363515739658955e-03 7.186149936219209167e+00
8.195757522939572937e-02 2.315363515739658849e-03 6.615804437626508161e+00
8.195757522939572937e-02 2.324363515739658742e-03 6.069226005356114229e+00
8.195757522939572937e-02 2.333363515739658636e-03 5.546640689645442990e+00
8.195757522939572937e-02 2.342363515739658529e-03 5.048273435663674036e+00
8.195757522939572937e-02 2.351363515739658856e-03 4.574347869387082710e+00
8.195757522939572937e-02 2.360363515739658750e-03 4.125086090171038222e+00
8.195757522939572937e-02 2.369363515739658643e-03 3.700708470254568283e+00
8.195757522939572937e-02 2.378363515739658970e-03 3.301433461247682999e+00
8.195757522939572937e-02 2.387363515739658864e-03 2.927477407888119387e+00
8.195757522939572937e-02 2.396363515739658757e-03 2.579054369107410594e+00
8.195757522939572937e-02 2.405363515739658651e-03 2.256375946502117813e+00
8.195757522939572937e-02 2.414363515739658544e-03 1.959651120369215960e+00
8.195757522939572937e-02 2.423363515739658872e-03 1.689086093196550564e+00
8.195757522939572937e-02 2.432363515739658765e-03 1.444884140818345486e+00
8.195757522939572937e-02 2.441363515739658659e-03 1.227245471154418510e+00
8.195757522939572937e-02 2.450363515739658986e-03 1.036367090437295246e+00
8.195757522939572937e-02 2.459363515739658879e-03 8.724426771086086774e-01
8.195757522939572937e-02 2.468363515739658773e-03 7.356624631121633229e-01
8.195757522939572937e-02 2.477363515739658666e-03 6.262131226602889456e-01
8.195757522939572937e-02 2.486363515739658560e-03 5.442776683244971991e-01
8.195757522939572937e-02 2.495363515739658887e-03 4.900353543269204692e-01
8.195757522939572937e-02 2.504363515739658781e-03 4.636616046160213500e-01
8.195757522939572937e-02 2.513363515739658674e-03 4.653278602196735392e-01
8.195757522939572937e-02 2.522363515739659001e-03 4.952016079545273897e-01
8.195757522939572937e-02 2.531363515739658895e-03 5.534462421157400058e-01
8.195757522939572937e-02 2.540363515739658788e-03 6.402210191684503116e-01
8.195757522939572937e-02 2.549363515739658682e-03 7.556810014739312464e-01
8.195757522939572937e-02 2.558363515739658575e-03 8.999770072406079180e-01
8.195757522939572937e-02 2.567363515739658902e-03 1.073255611117531316e+00
8.195757522939572937e-02 2.576363515739658796e-03 1.275658915036700591e+00
8.195757522939572937e-02 2.585363515739658689e-03 1.507324822796931585e+00
8.195757522939572937e-02 2.594363515739659017e-03 1.768386790866685487e+00
8.195757522939572937e-02 2.603363515739658910e-03 2.058973866464299363e+00
8.195757522939572937e-02 2.612363515739658804e-03 2.379210670216508561e+00
8.195757522939572937e-02 2.621363515739658697e-03 2.729217383519682016e+00
8.195757522939572937e-02 2.630363515739658591e-03 3.109109740388220189e+00
8.195757522939572937e-02 2.639363515739658918e-03 3.518999023404518312e+00
8.195757522939572937e-02 2.648363515739658811e-03 3.958992063776435089e+00
8.195757522939572937e-02 2.657363515739658705e-03 4.429191191868056876e+00
8.195757522939572937e-02 2.666363515739659032e-03 4.929694445643434619e+00
8.195757522939572937e-02 2.675363515739658925e-03 5.460595293441684817e+00
8.195757522939572937e-02 2.684363515739658819e-03 6.021982833486760001e+00
8.195757522939572937e-02 2.693363515739658712e-03 6.613941765887119573e+00
8.195757522939572937e-02 2.702363515739658606e-03 7.236552412515521837e+00
8.195757522939572937e-02 2.711363515739658933e-03 7.889890739546018494e+00
8.195757522939572937e-02 2.720363515739658827e-03 8.574028382341992938e+00
8.195757522939572937e-02 2.729363515739658720e-03 9.289032678910899676e+00
8.195757522939572937e-02 2.738363515739659047e-03 1.003496667521349650e+01
8.195757522939572937e-02 2.747363515739658941e-03 1.081188919536103299e+01
8.195757522939572937e-02 2.756363515739658834e-03 1.161985481991578695e+01
8.195757522939572937e-02 2.765363515739658728e-03 1.245891400505675506e+01
8.195757522939572937e-02 2.774363515739658621e-03 1.332911302642204987e+01
8.195757522939572937e-02 2.783363515739658949e-03 1.423049406657727900e+01
8.195757522939572937e-02 2.792363515739658842e-03 1.516309524497140160e+01
8.195757522939572937e-02 2.801363515739658736e-03 1.612695065400802719e+01
8.195757522939572937e-02 2.810363515739659063e-03 1.712209040084368894e+01
8.195757522939572937e-02 2.819363515739658956e-03 1.814854064728180560e+01
8.195757522939572937e-02 2.828363515739658850e-03 1.920632366398692170e+01
8.195757522939572937e-02 2.837363515739658743e-03 2.029545781034246943e+01
8.195757522939572937e-02 2.846363515739658637e-03 2.141595770060641257e+01
8.195757522939572937e-02 2.855363515739658964e-03 2.256783412568304925e+01
8.195757522939572937e-02 2.864363515739658857e-03 2.375109415333216134e+01
8.238257522939572419e-02 2.144363515739658704e-03 2.097921379955394627e+01
8.238257522939572419e-02 2.153363515739658597e-03 2.002501787731378613e+01
8.238257522939572419e-02 2.162363515739658924e-03 1.909045540599916535e+01
8.238257522939572419e-02 2.171363515739658818e-03 1.817573086545357341e+01
8.238257522939572419e-02 2.180363515739658711e-03 1.728105236961900459e+01
8.238257522939572419e-02 2.189363515739658605e-03 1.640663138732199400e+01
8.238257522939572419e-02 2.198363515739658498e-03 1.555268246256079578e+01
8.238257522939572419e-02 2.207363515739658825e-03 1.471942293473088625e+01
8.238257522939572419e-02 2.216363515739658719e-03 1.390707265941748005e+01
8.238257522939572419e-02 2.225363515739658613e-03 1.311585373024311707e+01
8.238257522939572419e-02 2.234363515739658940e-03 1.234599020222222521e+01
8.238257522939572419e-02 2.243363515739658833e-03 1.159770781730961176e+01
8.238257522939572419e-02 2.252363515739658727e-03 1.087123373238503632e+01
8.238257522939572419e-02 2.261363515739658620e-03 1.016679625032244871e+01
8.238257522939572419e-02 2.270363515739658514e-03 9.484624554543955810e+00
8.238257522939572419e-02 2.279363515739658841e-03 8.824948447432433341e+00
8.238257522939572419e-02 2.288363515739658734e-03 8.187998093133472821e+00
8.238257522939572419e-02 2.297363515739658628e-03 7.574003764990010268e+00
8.238257522939572419e-02 2.306363515739658955e-03 6.983195598141406890e+00
8.238257522939572419e-02 2.315363515739658849e-03 6.415803347439094750e+00
8.238257522939572419e-02 2.324363515739658742e-03 5.872056151218686182e+00
8.238257522939572419e-02 2.333363515739658636e-03 5.352182301026147115e+00
8.238257522939572419e-02 2.342363515739658529e-03 4.856409017720096699e+00
8.238257522939572419e-02 2.351363515739658856e-03 4.384962234095127087e+00
8.238257522939572419e-02 2.360363515739658750e-03 3.938066384329914627e+00
8.238257522939572419e-02 2.369363515739658643e-03 3.515944200396035058e+00
8.238257522939572419e-02 2.378363515739658970e-03 3.118816515642748755e+00
8.238257522939572419e-02 2.387363515739658864e-03 2.746902075683607336e+00
8.238257522939572419e-02 2.396363515739658757e-03 2.400417356724432238e+00
8.238257522939572419e-02 2.405363515739658651e-03 2.079576391404174274e+00
8.238257522939572419e-02 2.414363515739658544e-03 1.784590602305655693e+00
8.238257522939572419e-02 2.423363515739658872e-03 1.515668643035127161e+00
8.238257522939572419e-02 2.432363515739658765e-03 1.273016247099661769e+00
8.238257522939572419e-02 2.441363515739658659e-03 1.056836084389601638e+00
8.238257522939572419e-02 2.450363515739658986e-03 8.673276254448296640e-01
8.238257522939572419e-02 2.459363515739658879e-03 7.046870132859339719e-01
8.238257522939572419e-02 2.468363515739658773e-03 5.691069429470871910e-01
8.238257522939572419e-02 2.477363515739658666e-03 4.607765484430501601e-01
8.238257522939572419e-02 2.486363515739658560e-03 3.798812972521261599e-01
8.238257522939572419e-02 2.495363515739658887e-03 3.266028921183306011e-01
8.238257522939572419e-02 2.504363515739658781e-03 3.011191800830488319e-01
8.238257522939572419e-02 2.513363515739658674e-03 3.036040865837605907e-01
8.238257522939572419e-02 2.522363515739659001e-03 3.342274668360118994e-01
8.238257522939572419e-02 2.531363515739658895e-03 3.931551425852433113e-01
8.238257522939572419e-02 2.540363515739658788e-03 4.805487676624693449e-01
8.238257522939572419e-02 2.549363515739658682e-03 5.965657884366066810e-01
8.238257522939572419e-02 2.558363515739658575e-03 7.413593929516650860e-01
8.238257522939572419e-02 2.567363515739658902e-03 9.150785141594042216e-01
8.238257522939572419e-02 2.576363515739658796e-03 1.117867585471230996e+00
8.238257522939572419e-02 2.585363515739658689e-03 1.349866838384230050e+00
8.238257522939572419e-02 2.594363515739659017e-03 1.611212035812457088e+00
8.238257522939572419e-02 2.603363515739658910e-03 1.902034514236135010e+00
8.238257522939572419e-02 2.612363515739658804e-03 2.222461166079227723e+00
8.238257522939572419e-02 2.621363515739658697e-03 2.572614426702301671e+00
8.238257522939572419e-02 2.630363515739658591e-03 2.952612266005218089e+00
8.238257522939572419e-02 2.639363515739658918e-03 3.362568184264802085e+00
8.238257522939572419e-02 2.648363515739658811e-03 3.802591211990630882e+00
8.238257522939572419e-02 2.657363515739658705e-03 4.272785887540209160e+00
8.238257522939572419e-02 2.666363515739659032e-03 4.773252332592420544e+00
8.238257522939572419e-02 2.675363515739658925e-03 5.304086235745984368e+00
8.238257522939572419e-02 2.684363515739658819e-03 5.865378795472253159e+00
8.238257522939572419e-02 2.693363515739658712e-03 6.457216818625141741e+00
8.238257522939572419e-02 2.702363515739658606e-03 7.079682715461018461e+00
8.238257522939572419e-02 2.711363515739658933e-03 7.732854522252040397e+00
8.238257522939572419e-02 2.720363515739658827e-03 8.416805926342505018e+00
8.238257522939572419e-02 2.729363515739658720e-03 9.131606301266373293e+00
8.238257522939572419e-02 2.738363515739659047e-03 9.877320705074083662e+00
8.238257522939572419e-02 2.747363515739658941e-03 1.065400996119919341e+01
8.238257522939572419e-02 2.756363515739658834e-03 1.146173063847444951e+01
8.238257522939572419e-02 2.765363515739658728e-03 1.230053514937324621e+01
8.238257522939572419e-02 2.774363515739658621e-03 1.317047171916632919e+01
8.238257522939572419e-02 2.783363515739658949e-03 1.407158446043368372e+01
8.238257522939572419e-02 2.792363515739658842e-03 1.500391340589115430e+01
8.238257522939572419e-02 2.801363515739658736e-03 1.596749454613487273e+01
8.238257522939572419e-02 2.810363515739659063e-03 1.696235986925867678e+01
8.238257522939572419e-02 2.819363515739658956e-03 1.798853740276180702e+01
8.238257522939572419e-02 2.828363515739658850e-03 1.904605126826029959e+01
8.238257522939572419e-02 2.837363515739658743e-03 2.013492165648696641e+01
8.238257522939572419e-02 2.846363515739658637e-03 2.125516500424808441e+01
8.238257522939572419e-02 2.855363515739658964e-03 2.240679390580552877e+01
8.238257522939572419e-02 2.864363515739658857e-03 2.358981721858506830e+01
8.280757522939573290e-02 2.144363515739658704e-03 2.073209712201966681e+01
8.280757522939573290e-02 2.153363515739658597e-03 1.978349676335952267e+01
8.280757522939573290e-02 2.162363515739658924e-03 1.885437458410737577e+01
8.280757522939573290e-02 2.171363515739658818e-03 1.794493606498022586e+01
8.280757522939573290e-02 2.180363515739658711e-03 1.705539042284087259e+01
8.280757522939573290e-02 2.189363515739658605e-03 1.618595032780146425e+01
8.280757522939573290e-02 2.198363515739658498e-03 1.533683161971563891e+01
8.280757522939573290e-02 2.207363515739658825e-03 1.450825302460427224e+01
8.280757522939573290e-02 2.216363515739658719e-03 1.370043587154478359e+01
8.280757522939573290e-02 2.225363515739658613e-03 1.291360381072999530e+01
8.280757522939573290e-02 2.234363515739658940e-03 1.214798253290368280e+01
8.280757522939573290e-02 2.243363515739658833e-03 1.140379949101580337e+01
8.280757522939573290e-02 2.252363515739658727e-03 1.068128362434035239e+01
8.280757522939573290e-02 2.261363515739658620e-03 9.980665085701474482e+00
8.280757522939573290e-02 2.270363515739658514e-03 9.302174972193171243e+00
8.280757522939573290e-02 2.279363515739658841e-03 8.646045059760155027e+00
8.280757522939573290e-02 2.288363515739658734e-03 8.012507542263932692e+00
8.280757522939573290e-02 2.297363515739658628e-03 7.401794775217496181e+00
8.280757522939573290e-02 2.306363515739658955e-03 6.814139024682589252e+00
8.280757522939573290e-02 2.315363515739658849e-03 6.249772221664073868e+00
8.280757522939573290e-02 2.324363515739658742e-03 5.708925722292661931e+00
8.280757522939573290e-02 2.333363515739658636e-03 5.191830074157593344e+00
8.280757522939573290e-02 2.342363515739658529e-03 4.698714789004469594e+00
8.280757522939573290e-02 2.351363515739658856e-03 4.229808122137484361e+00
8.280757522939573290e-02 2.360363515739658750e-03 3.785336858624731349e+00
8.280757522939573290e-02 2.369363515739658643e-03 3.365526106667942940e+00
8.280757522939573290e-02 2.378363515739658970e-03 2.970599098178780650e+00
8.280757522939573290e-02 2.387363515739658864e-03 2.600776996797065976e+00
8.280757522939573290e-02 2.396363515739658757e-03 2.256278713430361904e+00
8.280757522939573290e-02 2.405363515739658651e-03 1.937320729457752577e+00
8.280757522939573290e-02 2.414363515739658544e-03 1.644116927665663752e+00
8.280757522939573290e-02 2.423363515739658872e-03 1.376878430892219285e+00
8.280757522939573290e-02 2.432363515739658765e-03 1.135813448570843320e+00
8.280757522939573290e-02 2.441363515739658659e-03 9.211271310405493296e-01
8.280757522939573290e-02 2.450363515739658986e-03 7.330214316606600278e-01
8.280757522939573290e-02 2.459363515739658879e-03 5.716949767295318452e-01
8.280757522939573290e-02 2.468363515739658773e-03 4.373429430550004327e-01
8.280757522939573290e-02 2.477363515739658666e-03 3.301569432617554867e-01
8.280757522939573290e-02 2.486363515739658560e-03 2.503249185934919296e-01
8.280757522939573290e-02 2.495363515739658887e-03 1.980310391690522920e-01
8.280757522939573290e-02 2.504363515739658781e-03 1.734556116088299405e-01
8.280757522939573290e-02 2.513363515739658674e-03 1.767750118225137612e-01
8.280757522939573290e-02 2.522363515739659001e-03 2.081615351234802347e-01
8.280757522939573290e-02 2.531363515739658895e-03 2.677834319284499998e-01
8.280757522939573290e-02 2.540363515739658788e-03 3.558047722577555305e-01
8.280757522939573290e-02 2.549363515739658682e-03 4.723854052890033017e-01
8.280757522939573290e-02 2.558363515739658575e-03 6.176809076152380840e-01
8.280757522939573290e-02 2.567363515739658902e-03 7.918425894790175334e-01
8.280757522939573290e-02 2.576363515739658796e-03 9.950172337586309368e-01
8.280757522939573290e-02 2.585363515739658689e-03 1.227347418562288794e+00
8.280757522939573290e-02 2.594363515739659017e-03 1.488971231755499502e+00
8.280757522939573290e-02 2.603363515739658910e-03 1.780022317574577073e+00
8.280757522939573290e-02 2.612363515739658804e-03 2.100629858606538392e+00
8.280757522939573290e-02 2.621363515739658697e-03 2.450918562491068542e+00
8.280757522939573290e-02 2.630363515739658591e-03 2.831008653314853518e+00
8.280757522939573290e-02 2.639363515739658918e-03 3.241015867209767976e+00
8.280757522939573290e-02 2.648363515739658811e-03 3.681051452149944225e+00
8.280757522939573290e-02 2.657363515739658705e-03 4.151222145538298491e+00
8.280757522939573290e-02 2.666363515739659032e-03 4.651630251845773500e+00
8.280757522939573290e-02 2.675363515739658925e-03 5.182373616960290974e+00
8.280757522939573290e-02 2.684363515739658819e-03 5.743545584501276835e+00
8.280757522939573290e-02 2.693363515739658712e-03 6.335235085996401949e+00
8.280757522939573290e-02 2.702363515739658606e-03 6.957526637941128911e+00
8.280757522939573290e-02 2.711363515739658933e-03 7.610500364553928421e+00
8.280757522939573290e-02 2.720363515739658827e-03 8.294232022950183136e+00
8.280757522939573290e-02 2.729363515739658720e-03 9.008793040475012504e+00
8.280757522939573290e-02 2.738363515739659047e-03 9.754250503919507764e+00
8.280757522939573290e-02 2.747363515739658941e-03 1.053066725507639489e+01
8.280757522939573290e-02 2.756363515739658834e-03 1.133810186681952814e+01
8.280757522939573290e-02 2.765363515739658728e-03 1.217660872781729609e+01
8.280757522939573290e-02 2.774363515739658621e-03 1.304623802966600010e+01
8.280757522939573290e-02 2.783363515739658949e-03 1.394703583310680983e+01
8.280757522939573290e-02 2.792363515739658842e-03 1.487904410190688509e+01
8.280757522939573290e-02 2.801363515739658736e-03 1.584230074226272222e+01
8.280757522939573290e-02 2.810363515739659063e-03 1.683683964106390363e+01
8.280757522939573290e-02 2.819363515739658956e-03 1.786269070939161452e+01
8.280757522939573290e-02 2.828363515739658850e-03 1.891987992304908062e+01
8.280757522939573290e-02 2.837363515739658743e-03 2.000842937871183835e+01
8.280757522939573290e-02 2.846363515739658637e-03 2.112835727086351767e+01
8.280757522939573290e-02 2.855363515739658964e-03 2.227967806863264855e+01
8.280757522939573290e-02 2.864363515739658857e-03 2.346240242406079801e+01
8.323257522939572772e-02 2.144363515739658704e-03 2.051711816113666487e+01
8.323257522939572772e-02 2.153363515739658597e-03 1.957423677821597607e+01
8.323257522939572772e-02 2.162363515739658924e-03 1.865067542701225989e+01
8.323257522939572772e-02 2.171363515739658818e-03 1.774664058792458832e+01
8.323257522939572772e-02 2.180363515739658711e-03 1.686234258082382098e+01
8.323257522939572772e-02 2.189363515739658605e-03 1.599799527833866364e+01
8.323257522939572772e-02 2.198363515739658498e-03 1.515381581856846083e+01
8.323257522939572772e-02 2.207363515739658825e-03 1.433002431761431694e+01
8.323257522939572772e-02 2.216363515739658719e-03 1.352684358269274867e+01
8.323257522939572772e-02 2.225363515739658613e-03 1.274449882611546059e+01
8.323257522939572772e-02 2.234363515739658940e-03 1.198321738096703371e+01
8.323257522939572772e-02 2.243363515739658833e-03 1.124322841872347567e+01
8.323257522939572772e-02 2.252363515739658727e-03 1.052476266956242057e+01
8.323257522939572772e-02 2.261363515739658620e-03 9.828052145572797826e+00
8.323257522939572772e-02 2.270363515739658514e-03 9.153329867656424312e+00
8.323257522939572772e-02 2.279363515739658841e-03 8.500829596300519597e+00
8.323257522939572772e-02 2.288363515739658734e-03 7.870785566763203178e+00
8.323257522939572772e-02 2.297363515739658628e-03 7.263432229110975413e+00
8.323257522939572772e-02 2.306363515739658955e-03 6.679003993423094698e+00
8.323257522939572772e-02 2.315363515739658849e-03 6.117734980488449992e+00
8.323257522939572772e-02 2.324363515739658742e-03 5.579858778517831297e+00
8.323257522939572772e-02 2.333363515739658636e-03 5.065608205906556805e+00
8.323257522939572772e-02 2.342363515739658529e-03 4.575215080628623809e+00
8.323257522939572772e-02 2.351363515739658856e-03 4.108909996195649228e+00
8.323257522939572772e-02 2.360363515739658750e-03 3.666922104786721093e+00
8.323257522939572772e-02 2.369363515739658643e-03 3.249478907368001046e+00
8.323257522939572772e-02 2.378363515739658970e-03 2.856806051343568242e+00
8.323257522939572772e-02 2.387363515739658864e-03 2.489127135609663810e+00
8.323257522939572772e-02 2.396363515739658757e-03 2.146663523312298594e+00
8.323257522939572772e-02 2.405363515739658651e-03 1.829634162334656367e+00
8.323257522939572772e-02 2.414363515739658544e-03 1.538255413653104142e+00
8.323257522939572772e-02 2.423363515739658872e-03 1.272740887552487266e+00
8.323257522939572772e-02 2.432363515739658765e-03 1.033301287769148757e+00
8.323257522939572772e-02 2.441363515739658659e-03 8.201442635823354976e-01
8.323257522939572772e-02 2.450363515739658986e-03 6.334742698182651566e-01
8.323257522939572772e-02 2.459363515739658879e-03 4.734924347478681739e-01
8.323257522939572772e-02 2.468363515739658773e-03 3.403964358082589570e-01
8.323257522939572772e-02 2.477363515739658666e-03 2.343803830932529308e-01
8.323257522939572772e-02 2.486363515739658560e-03 1.556347105058364377e-01
8.323257522939572772e-02 2.495363515739658887e-03 1.043460744863864420e-01
8.323257522939572772e-02 2.504363515739658781e-03 8.069726016827871717e-02
8.323257522939572772e-02 2.513363515739658674e-03 8.486711287866910425e-02
8.323257522939572772e-02 2.522363515739659001e-03 1.170303869676274644e-01
8.323257522939572772e-02 2.531363515739658895e-03 1.773577804250123791e-01
8.323257522939572772e-02 2.540363515739658788e-03 2.660157983312387842e-01
8.323257522939572772e-02 2.549363515739658682e-03 3.831667114879735436e-01
8.323257522939572772e-02 2.558363515739658575e-03 5.289685038365234959e-01
8.323257522939572772e-02 2.567363515739658902e-03 7.035748260779257635e-01
8.323257522939572772e-02 2.576363515739658796e-03 9.071349961537578110e-01
8.323257522939572772e-02 2.585363515739658689e-03 1.139793790132898721e+00
8.323257522939572772e-02 2.594363515739659017e-03 1.401691695280590011e+00
8.323257522939572772e-02 2.603363515739658910e-03 1.692964682068549109e+00
8.323257522939572772e-02 2.612363515739658804e-03 2.013744241669911617e+00
8.323257522939572772e-02 2.621363515739658697e-03 2.364157372362825527e+00
8.323257522939572772e-02 2.630363515739658591e-03 2.744326570672313892e+00
8.323257522939572772e-02 2.639363515739658918e-03 3.154369826851706193e+00
8.323257522939572772e-02 2.648363515739658811e-03 3.594400624454095805e+00
8.323257522939572772e-02 2.657363515739658705e-03 4.064527918059667400e+00
8.323257522939572772e-02 2.666363515739659032e-03 4.564856212921625911e+00
8.323257522939572772e-02 2.675363515739658925e-03 5.095485530348270231e+00
8.323257522939572772e-02 2.684363515739658819e-03 5.656511377005955410e+00
8.323257522939572772e-02 2.693363515739658712e-03 6.248024826984334368e+00
8.323257522939572772e-02 2.702363515739658606e-03 6.870112520913409071e+00
8.323257522939572772e-02 2.711363515739658933e-03 7.522856688785822143e+00
8.323257522939572772e-02 2.720363515739658827e-03 8.206335175311693320e+00
8.323257522939572772e-02 2.729363515739658720e-03 8.920621467558333961e+00
8.323257522939572772e-02 2.738363515739659047e-03 9.665784734784580223e+00
8.323257522939572772e-02 2.747363515739658941e-03 1.044188981884141754e+01
8.323257522939572772e-02 2.756363515739658834e-03 1.124899732544898256e+01
8.323257522939572772e-02 2.765363515739658728e-03 1.208716363873369914e+01
8.323257522939572772e-02 2.774363515739658621e-03 1.295644093347479497e+01
8.323257522939572772e-02 2.783363515739658949e-03 1.385687723698757168e+01
8.323257522939572772e-02 2.792363515739658842e-03 1.478851646115199969e+01
8.323257522939572772e-02 2.801363515739658736e-03 1.575139844590964344e+01
8.323257522939572772e-02 2.810363515739659063e-03 1.674555899467847553e+01
8.323257522939572772e-02 2.819363515739658956e-03 1.777102991971591450e+01
8.323257522939572772e-02 2.828363515739658850e-03 1.882783908245082216e+01
8.323257522939572772e-02 2.837363515739658743e-03 1.991601044944101773e+01
8.323257522939572772e-02 2.846363515739658637e-03 2.103556407231113212e+01
8.323257522939572772e-02 2.855363515739658964e-03 2.218651625658910120e+01
8.323257522939572772e-02 2.864363515739658857e-03 2.336887948296262607e+01
8.365757522939572255e-02 2.144363515739658704e-03 2.033429725626254481e+01
8.365757522939572255e-02 2.153363515739658597e-03 1.939725846316545699e+01
8.365757522939572255e-02 2.162363515739658924e-03 1.847937867446316318e+01
8.365757522939572255e-02 2.171363515739658818e-03 1.758086536907242703e+01
8.365757522939572255e-02 2.180363515739658711e-03 1.670192996987557876e+01
8.365757522939572255e-02 2.189363515739658605e-03 1.584278755326099031e+01
8.365757522939572255e-02 2.198363515739658498e-03 1.500365655794078634e+01
8.365757522939572255e-02 2.207363515739658825e-03 1.418475849363889552e+01
8.365757522939572255e-02 2.216363515739658719e-03 1.338631765022111608e+01
8.365757522939572255e-02 2.225363515739658613e-03 1.260856080780976640e+01
8.365757522939572255e-02 2.234363515739658940e-03 1.185171694841872636e+01
8.365757522939572255e-02 2.243363515739658833e-03 1.111601696967275643e+01
8.365757522939572255e-02 2.252363515739658727e-03 1.040169340109289919e+01
8.365757522939572255e-02 2.261363515739658620e-03 9.708980123459269862e+00
8.365757522939572255e-02 2.270363515739658514e-03 9.038112091696262951e+00
8.365757522939572255e-02 2.279363515739658841e-03 8.389325061811717887e+00
8.365757522939572255e-02 2.288363515739658734e-03 7.762855322245940215e+00
8.365757522939572255e-02 2.297363515739658628e-03 7.158939430072308596e+00
8.365757522939572255e-02 2.306363515739658955e-03 6.577813952478749115e+00
8.365757522939572255e-02 2.315363515739658849e-03 6.019715213837145029e+00
8.365757522939572255e-02 2.324363515739658742e-03 5.484879048731812645e+00
8.365757522939572255e-02 2.333363515739658636e-03 4.973540561285659578e+00
8.365757522939572255e-02 2.342363515739658529e-03 4.485933890993436535e+00
8.365757522939572255e-02 2.351363515739658856e-03 4.022291985502050693e+00
8.365757522939572255e-02 2.360363515739658750e-03 3.582846380288373211e+00
8.365757522939572255e-02 2.369363515739658643e-03 3.167826985790753724e+00
8.365757522939572255e-02 2.378363515739658970e-03 2.777461881883795058e+00
8.365757522939572255e-02 2.387363515739658864e-03 2.411977120051830070e+00
8.365757522939572255e-02 2.396363515739658757e-03 2.071596533263431184e+00
8.365757522939572255e-02 2.405363515739658651e-03 1.756541553796552080e+00
8.365757522939572255e-02 2.414363515739658544e-03 1.467031038904877960e+00
8.365757522939572255e-02 2.423363515739658872e-03 1.203281104580668170e+00
8.365757522939572255e-02 2.432363515739658765e-03 9.655049673282292133e-01
8.365757522939572255e-02 2.441363515739658659e-03 7.539127939548109225e-01
8.365757522939572255e-02 2.450363515739658986e-03 5.687115594743374913e-01
8.365757522939572255e-02 2.459363515739658879e-03 4.101049129520504266e-01
8.365757522939572255e-02 2.468363515739658773e-03 2.782930513197072742e-01
8.365757522939572255e-02 2.477363515739658666e-03 1.734726010779468197e-01
8.365757522939572255e-02 2.486363515739658560e-03 9.583650778347418964e-02
8.365757522939572255e-02 2.495363515739658887e-03 4.557393320155256333e-02
8.365757522939572255e-02 2.504363515739658781e-03 2.287015998857100385e-02
8.365757522939572255e-02 2.513363515739658674e-03 2.790652188375020160e-02
8.365757522939572255e-02 2.522363515739659001e-03 6.086025127669358881e-02
8.365757522939572255e-02 2.531363515739658895e-03 1.219045126884736874e-01
8.365757522939572255e-02 2.540363515739658788e-03 2.112082651820799128e-01
8.365757522939572255e-02 2.549363515739658682e-03 3.289362200614505127e-01
8.365757522939572255e-02 2.558363515739658575e-03 4.752487874403641399e-01
8.365757522939572255e-02 2.567363515739658902e-03 6.503020291049210755e-01
8.365757522939572255e-02 2.576363515739658796e-03 8.542476615164389386e-01
8.365757522939572255e-02 2.585363515739658689e-03 1.087232832274366956e+00
8.365757522939572255e-02 2.594363515739659017e-03 1.349400395097660521e+00
8.365757522939572255e-02 2.603363515739658910e-03 1.640888665230988863e+00
8.365757522939572255e-02 2.612363515739658804e-03 1.961831460863066923e+00
8.365757522939572255e-02 2.621363515739658697e-03 2.312358089318678367e+00
8.365757522939572255e-02 2.630363515739658591e-03 2.692593337870533787e+00
8.365757522939572255e-02 2.639363515739658918e-03 3.102657469102467758e+00
8.365757522939572255e-02 2.648363515739658811e-03 3.542666194272754865e+00
8.365757522939572255e-02 2.657363515739658705e-03 4.012730781464910024e+00
8.365757522939572255e-02 2.666363515739659032e-03 4.512957876463786988e+00
8.365757522939572255e-02 2.675363515739658925e-03 5.043449720286872662e+00
8.365757522939572255e-02 2.684363515739658819e-03 5.604304000509017669e+00
8.365757522939572255e-02 2.693363515739658712e-03 6.195613951720218893e+00
8.365757522939572255e-02 2.702363515739658606e-03 6.817468356537261798e+00
8.365757522939572255e-02 2.711363515739658933e-03 7.469951568579091372e+00
8.365757522939572255e-02 2.720363515739658827e-03 8.153143537960119147e+00
8.365757522939572255e-02 2.729363515739658720e-03 8.867119839103196455e+00
8.365757522939572255e-02 2.738363515739659047e-03 9.611951712378214552e+00
8.365757522939572255e-02 2.747363515739658941e-03 1.038770604623326221e+01
8.365757522939572255e-02 2.756363515739658834e-03 1.119444550683599005e+01
8.365757522939572255e-02 2.765363515739658728e-03 1.203222843271376519e+01
8.365757522939572255e-02 2.774363515739658621e-03 1.290110905916716888e+01
8.365757522939572255e-02 2.783363515739658949e-03 1.380113737725164924e+01
8.365757522939572255e-02 2.792363515739658842e-03 1.473235926587440758e+01
8.365757522939572255e-02 2.801363515739658736e-03 1.569481651421753554e+01
8.365757522939572255e-02 2.810363515739659063e-03 1.668854686216721461e+01
8.365757522939572255e-02 2.819363515739658956e-03 1.771358404024286415e+01
8.365757522939572255e-02 2.828363515739658850e-03 1.876995781331962121e+01
8.365757522939572255e-02 2.837363515739658743e-03 1.985769403580891890e+01
8.365757522939572255e-02 2.846363515739658637e-03 2.097681463287514703e+01
8.365757522939572255e-02 2.855363515739658964e-03 2.212733776764528670e+01
8.365757522939572255e-02 2.864363515739658857e-03 2.330927776446694111e+01
8.408257522939573125e-02 2.144363515739658704e-03 2.018365443265921044e+01
8.408257522939573125e-02 2.153363515739658597e-03 1.925258204443665022e+01
8.408257522939573125e-02 2.162363515739658924e-03 1.834050475023005333e+01
8.408257522939573125e-02 2.171363515739658818e-03 1.744763102624588669e+01
8.408257522939573125e-02 2.180363515739658711e-03 1.657417339840154114e+01
8.408257522939573125e-02 2.189363515739658605e-03 1.572034814806281133e+01
8.408257522939573125e-02 2.198363515739658498e-03 1.488637501692804221e+01
8.408257522939573125e-02 2.207363515739658825e-03 1.407247691184485916e+01
8.408257522939573125e-02 2.216363515739658719e-03 1.327887960993697902e+01
8.408257522939573125e-02 2.225363515739658613e-03 1.250581146476432082e+01
8.408257522939573125e-02 2.234363515739658940e-03 1.175350311392449498e+01
8.408257522939573125e-02 2.243363515739658833e-03 1.102218718880712345e+01
8.408257522939573125e-02 2.252363515739658727e-03 1.031209802684369947e+01
8.408257522939573125e-02 2.261363515739658620e-03 9.623471386895829482e+00
8.408257522939573125e-02 2.270363515739658514e-03 8.956544168195563316e+00
8.408257522939573125e-02 2.279363515739658841e-03 8.311554133334794869e+00
8.408257522939573125e-02 2.288363515739658734e-03 7.688739635735743150e+00
8.408257522939573125e-02 2.297363515739658628e-03 7.088339352019062289e+00
8.408257522939573125e-02 2.306363515739658955e-03 6.510592019689767085e+00
8.408257522939573125e-02 2.315363515739658849e-03 5.955736180503521382e+00
8.408257522939573125e-02 2.324363515739658742e-03 5.424009929848779166e+00
8.408257522939573125e-02 2.333363515739658636e-03 4.915650672496411744e+00
8.408257522939573125e-02 2.342363515739658529e-03 4.430894884982848225e+00
8.408257522939573125e-02 2.351363515739658856e-03 3.969977884923736156e+00
8.408257522939573125e-02 2.360363515739658750e-03 3.533133607515622998e+00
8.408257522939573125e-02 2.369363515739658643e-03 3.120594389360434207e+00
8.408257522939573125e-02 2.378363515739658970e-03 2.732590759922373991e+00
8.408257522939573125e-02 2.387363515739658864e-03 2.369351240662268765e+00
8.408257522939573125e-02 2.396363515739658757e-03 2.031102152105603409e+00
8.408257522939573125e-02 2.405363515739658651e-03 1.718067428832540600e+00
8.408257522939573125e-02 2.414363515739658544e-03 1.430468442568724186e+00
8.408257522939573125e-02 2.423363515739658872e-03 1.168523833386643673e+00
8.408257522939573125e-02 2.432363515739658765e-03 9.324493490765064507e-01
8.408257522939573125e-02 2.441363515739658659e-03 7.224576926866461690e-01
8.408257522939573125e-02 2.450363515739658986e-03 5.387583781750322487e-01
8.408257522939573125e-02 2.459363515739658879e-03 3.815575943048656882e-01
8.408257522939573125e-02 2.468363515739658773e-03 2.510580764607084348e-01
8.408257522939573125e-02 2.477363515739658666e-03 1.474589865892141916e-01
8.408257522939573125e-02 2.486363515739658560e-03 7.095580092700970454e-02
8.408257522939573125e-02 2.495363515739658887e-03 2.174020563333556311e-02
8.408257522939573125e-02 2.504363515739658781e-03 0.000000000000000000e+00
8.408257522939573125e-02 2.513363515739658674e-03 5.919007174242096880e-03
8.408257522939573125e-02 2.522363515739659001e-03 3.967701076393836956e-02
8.408257522939573125e-02 2.531363515739658895e-03 1.014496067236905219e-01
8.408257522939573125e-02 2.540363515739658788e-03 1.914082451125125317e-01
8.408257522939573125e-02 2.549363515739658682e-03 3.097200966764432906e-01
8.408257522939573125e-02 2.558363515739658575e-03 4.565480165651649713e-01
8.408257522939573125e-02 2.567363515739658902e-03 6.320504964631652456e-01
8.408257522939573125e-02 2.576363515739658796e-03 8.363816704312796446e-01
8.408257522939573125e-02 2.585363515739658689e-03 1.069691075565856409e+00
8.408257522939573125e-02 2.594363515739659017e-03 1.332123951089727143e+00
8.408257522939573125e-02 2.603363515739658910e-03 1.623820975520033016e+00
8.408257522939573125e-02 2.612363515739658804e-03 1.944918312580540487e+00
8.408257522939573125e-02 2.621363515739658697e-03 2.295547596990417105e+00
8.408257522939573125e-02 2.630363515739658591e-03 2.675835925153052131e+00
8.408257522939573125e-02 2.639363515739658918e-03 3.085905850213379154e+00
8.408257522939573125e-02 2.648363515739658811e-03 3.525875355524448196e+00
8.408257522939573125e-02 2.657363515739658705e-03 3.995857962273277053e+00
8.408257522939573125e-02 2.666363515739659032e-03 4.495962579443443019e+00
8.408257522939573125e-02 2.675363515739658925e-03 5.026293581304599911e+00
8.408257522939573125e-02 2.684363515739658819e-03 5.586950932718110607e+00
8.408257522939573125e-02 2.693363515739658712e-03 6.178030020529746480e+00
8.408257522939573125e-02 2.702363515739658606e-03 6.799621787220843316e+00
8.408257522939573125e-02 2.711363515739658933e-03 7.451812727894463251e+00
8.408257522939573125e-02 2.720363515739658827e-03 8.134684915873066302e+00
8.408257522939573125e-02 2.729363515739658720e-03 8.848316030723736958e+00
8.408257522939573125e-02 2.738363515739659047e-03 9.592779402161767166e+00
8.408257522939573125e-02 2.747363515739658941e-03 1.036814398196062825e+01
8.408257522939573125e-02 2.756363515739658834e-03 1.117447448969372203e+01
8.408257522939573125e-02 2.765363515739658728e-03 1.201183131168281193e+01
8.408257522939573125e-02 2.774363515739658621e-03 1.288027068613510551e+01
8.408257522939573125e-02 2.783363515739658949e-03 1.377984461022148821e+01
8.408257522939573125e-02 2.792363515739658842e-03 1.471060093918814005e+01
8.408257522939573125e-02 2.801363515739658736e-03 1.567258345660943064e+01
8.408257522939573125e-02 2.810363515739659063e-03 1.666583182830507326e+01
8.408257522939573125e-02 2.819363515739658956e-03 1.769038173057012386e+01
8.408257522939573125e-02 2.828363515739658850e-03 1.874626484940463911e+01
8.408257522939573125e-02 2.837363515739658743e-03 1.983350894517261054e+01
8.408257522939573125e-02 2.846363515739658637e-03 2.095213783372199146e+01
8.408257522939573125e-02 2.855363515739658964e-03 2.210217155435978498e+01
8.408257522939573125e-02 2.864363515739658857e-03 2.328362629277356177e+01
8.450757522939573996e-02 2.144363515739658704e-03 2.006520940077169257e+01
8.450757522939573996e-02 2.153363515739658597e-03 1.914022743247173253e+01
8.450757522939573996e-02 2.162363515739658924e-03 1.823407376132533386e+01
8.450757522939573996e-02 2.171363515739658818e-03 1.734695785958430747e+01
8.450757522939573996e-02 2.180363515739658711e-03 1.647909335620030902e+01
8.450757522939573996e-02 2.189363515739658605e-03 1.563069773868400603e+01
8.450757522939573996e-02 2.198363515739658498e-03 1.480199205414103858e+01
8.450757522939573996e-02 2.207363515739658825e-03 1.399320061002336502e+01
8.450757522939573996e-02 2.216363515739658719e-03 1.320455067532887483e+01
8.450757522939573996e-02 2.225363515739658613e-03 1.243627218270867729e+01
8.450757522939573996e-02 2.234363515739658940e-03 1.168859743203594803e+01
8.450757522939573996e-02 2.243363515739658833e-03 1.096176079608849818e+01
8.450757522939573996e-02 2.252363515739658727e-03 1.025599842881322843e+01
8.450757522939573996e-02 2.261363515739658620e-03 9.571547976623918430e+00
8.450757522939573996e-02 2.270363515739658514e-03 8.908648293374909599e+00
8.450757522939573996e-02 2.279363515739658841e-03 8.267539159356289247e+00
8.450757522939573996e-02 2.288363515739658734e-03 7.648461004861673018e+00
8.450757522939573996e-02 2.297363515739658628e-03 7.051654638649978324e+00
8.450757522939573996e-02 2.306363515739658955e-03 6.477360981807890994e+00
8.450757522939573996e-02 2.315363515739658849e-03 5.925820807386031674e+00
8.450757522939573996e-02 2.324363515739658742e-03 5.397274486034945085e+00
8.450757522939573996e-02 2.333363515739658636e-03 4.891961738234073209e+00
8.450757522939573996e-02 2.342363515739658529e-03 4.410121393070909335e+00
8.450757522939573996e-02 2.351363515739658856e-03 3.951991154186629274e+00
8.450757522939573996e-02 2.360363515739658750e-03 3.517807372891610385e+00
8.450757522939573996e-02 2.369363515739658643e-03 3.107804828787067208e+00
8.450757522939573996e-02 2.378363515739658970e-03 2.722216518104147553e+00
8.450757522939573996e-02 2.387363515739658864e-03 2.361273449796811974e+00
8.450757522939573996e-02 2.396363515739658757e-03 2.025204449709264054e+00
8.450757522939573996e-02 2.405363515739658651e-03 1.714235972775242089e+00
8.450757522939573996e-02 2.414363515739658544e-03 1.428591923461794977e+00
8.450757522939573996e-02 2.423363515739658872e-03 1.168493484369776070e+00
8.450757522939573996e-02 2.432363515739658765e-03 9.341589531990734940e-01
8.450757522939573996e-02 2.441363515739658659e-03 7.258035879732744888e-01
8.450757522939573996e-02 2.450363515739658986e-03 5.436394605185910223e-01
8.450757522939573996e-02 2.459363515739658879e-03 3.878753182348759765e-01
8.450757522939573996e-02 2.468363515739658773e-03 2.587164540177582239e-01
8.450757522939573996e-02 2.477363515739658666e-03 1.563645843215510922e-01
8.450757522939573996e-02 2.486363515739658560e-03 8.101773522773214609e-02
8.450757522939573996e-02 2.495363515739658887e-03 3.287013641588032442e-02
8.450757522939573996e-02 2.504363515739658781e-03 1.211212292878371954e-02
8.450757522939573996e-02 2.513363515739658674e-03 1.893004453941671272e-02
8.450757522939573996e-02 2.522363515739659001e-03 5.350620103033065789e-02
8.450757522939573996e-02 2.531363515739658895e-03 1.160186930046052112e-01
8.450757522939573996e-02 2.540363515739658788e-03 2.066414625064680877e-01
8.450757522939573996e-02 2.549363515739658682e-03 3.255441586992731118e-01
8.450757522939573996e-02 2.558363515739658575e-03 4.728921006943380689e-01
8.450757522939573996e-02 2.567363515739658902e-03 6.488462289445635633e-01
8.450757522939573996e-02 2.576363515739658796e-03 8.535631142050021936e-01
8.450757522939573996e-02 2.585363515739658689e-03 1.087194701118789908e+00
8.450757522939573996e-02 2.594363515739659017e-03 1.349888633383500292e+00
8.450757522939573996e-02 2.603363515739658910e-03 1.641787971437537408e+00
8.450757522939573996e-02 2.612363515739658804e-03 1.963031243009680793e+00
8.450757522939573996e-02 2.621363515739658697e-03 2.313752428681397078e+00
8.450757522939573996e-02 2.630363515739658591e-03 2.694080952298719467e+00
8.450757522939573996e-02 2.639363515739658918e-03 3.104141675892066132e+00
8.450757522939573996e-02 2.648363515739658811e-03 3.544054873052203902e+00
8.450757522939573996e-02 2.657363515739658705e-03 4.013936336286832329e+00
8.450757522939573996e-02 2.666363515739659032e-03 4.513897227276942203e+00
8.450757522939573996e-02 2.675363515739658925e-03 5.044044157139325080e+00
8.450757522939573996e-02 2.684363515739658819e-03 5.604479300549343179e+00
8.450757522939573996e-02 2.693363515739658712e-03 6.195300242985609884e+00
8.450757522939573996e-02 2.702363515739658606e-03 6.816600104694629181e+00
8.450757522939573996e-02 2.711363515739658933e-03 7.468467540098032487e+00
8.450757522939573996e-02 2.720363515739658827e-03 8.150986763538497826e+00
8.450757522939573996e-02 2.729363515739658720e-03 8.864237577504326282e+00
8.450757522939573996e-02 2.738363515739659047e-03 9.608295405637448994e+00
8.450757522939573996e-02 2.747363515739658941e-03 1.038323132074381761e+01
8.450757522939573996e-02 2.756363515739658834e-03 1.118911207430593890e+01
8.450757522939573996e-02 2.765363515739658728e-03 1.202600012791410222e+01
8.450757522939573996e-02 2.774363515739658621e-03 1.289395374463069288e+01
8.450757522939573996e-02 2.783363515739658949e-03 1.379302694417353337e+01
8.450757522939573996e-02 2.792363515739658842e-03 1.472326959218733577e+01
8.450757522939573996e-02 2.801363515739658736e-03 1.568472743542733383e+01
8.450757522939573996e-02 2.810363515739659063e-03 1.667744212966445616e+01
8.450757522939573996e-02 2.819363515739658956e-03 1.770145130239964715e+01
8.450757522939573996e-02 2.828363515739658850e-03 1.875678857696905766e+01
8.450757522939573996e-02 2.837363515739658743e-03 1.984348363778983071e+01
8.450757522939573996e-02 2.846363515739658637e-03 2.096156220839580442e+01
8.450757522939573996e-02 2.855363515739658964e-03 2.211104622297406763e+01
8.450757522939573996e-02 2.864363515739658857e-03 2.329195374621403403e+01
8.493257522939573478e-02 2.144363515739658704e-03 1.997898155549736998e+01
8.493257522939573478e-02 2.153363515739658597e-03 1.906021422120008424e+01
8.493257522939573478e-02 2.162363515739658924e-03 1.816010549730478374e+01
8.493257522939573478e-02 2.171363515739658818e-03 1.727886585081111548e+01
8.493257522939573478e-02 2.180363515739658711e-03 1.641671001368743532e+01
8.493257522939573478e-02 2.189363515739658605e-03 1.557385668078794083e+01
8.493257522939573478e-02 2.198363515739658498e-03 1.475052820696325284e+01
8.493257522939573478e-02 2.207363515739658825e-03 1.394695030380827916e+01
8.493257522939573478e-02 2.216363515739658719e-03 1.316335173680639059e+01
8.493257522939573478e-02 2.225363515739658613e-03 1.239996402337570203e+01
8.493257522939573478e-02 2.234363515739658940e-03 1.165702113236991977e+01
8.493257522939573478e-02 2.243363515739658833e-03 1.093475918566392124e+01
8.493257522939573478e-02 2.252363515739658727e-03 1.023341616230251816e+01
8.493257522939573478e-02 2.261363515739658620e-03 9.553231605796071335e+00
8.493257522939573478e-02 2.270363515739658514e-03 8.894446334974446700e+00
8.493257522939573478e-02 2.279363515739658841e-03 8.257302159034594524e+00
8.493257522939573478e-02 2.288363515739658734e-03 7.642041597054941349e+00
8.493257522939573478e-02 2.297363515739658628e-03 7.048907602595903654e+00
8.493257522939573478e-02 2.306363515739658955e-03 6.478143293675231007e+00
8.493257522939573478e-02 2.315363515739658849e-03 5.929991688590718013e+00
8.493257522939573478e-02 2.324363515739658742e-03 5.404695447861485036e+00
8.493257522939573478e-02 2.333363515739658636e-03 4.902496622749509925e+00
8.493257522939573478e-02 2.342363515739658529e-03 4.423636410547061359e+00
8.493257522939573478e-02 2.351363515739658856e-03 3.968354916982292480e+00
8.493257522939573478e-02 2.360363515739658750e-03 3.536890926021811765e+00
8.493257522939573478e-02 2.369363515739658643e-03 3.129481677198015177e+00
8.493257522939573478e-02 2.378363515739658970e-03 2.746362650746760892e+00
8.493257522939573478e-02 2.387363515739658864e-03 2.387767360723074717e+00
8.493257522939573478e-02 2.396363515739658757e-03 2.053927156140815669e+00
8.493257522939573478e-02 2.405363515739658651e-03 1.745071030457808092e+00
8.493257522939573478e-02 2.414363515739658544e-03 1.461425439184495190e+00
8.493257522939573478e-02 2.423363515739658872e-03 1.203214126024164443e+00
8.493257522939573478e-02 2.432363515739658765e-03 9.706579572930991162e-01
8.493257522939573478e-02 2.441363515739658659e-03 7.639747648331081109e-01
8.493257522939573478e-02 2.450363515739658986e-03 5.833791972874280418e-01
8.493257522939573478e-02 2.459363515739658879e-03 4.290825797589263857e-01
8.493257522939573478e-02 2.468363515739658773e-03 3.012927817577235601e-01
8.493257522939573478e-02 2.477363515739658666e-03 2.002140934266094519e-01
8.493257522939573478e-02 2.486363515739658560e-03 1.260471098791242639e-01
8.493257522939573478e-02 2.495363515739658887e-03 7.898862352965352329e-02
8.493257522939573478e-02 2.504363515739658781e-03 5.923152439535783742e-02
8.493257522939573478e-02 2.513363515739658674e-03 6.696470806207344140e-02
8.493257522939573478e-02 2.522363515739659001e-03 1.023730096584642979e-01
8.493257522939573478e-02 2.531363515739658895e-03 1.656370535642679442e-01
8.493257522939573478e-02 2.540363515739658788e-03 2.569332929141125987e-01
8.493257522939573478e-02 2.549363515739658682e-03 3.764338742963388995e-01
8.493257522939573478e-02 2.558363515739658575e-03 5.243065997719043025e-01
8.493257522939573478e-02 2.567363515739658902e-03 7.007148774476092967e-01
8.493257522939573478e-02 2.576363515739658796e-03 9.058176783732392323e-01
8.493257522939573478e-02 2.585363515739658689e-03 1.139769539547415889e+00
8.493257522939573478e-02 2.594363515739659017e-03 1.402720361430226603e+00
8.493257522939573478e-02 2.603363515739658910e-03 1.694815660574448657e+00
8.493257522939573478e-02 2.612363515739658804e-03 2.016196347270039269e+00
8.493257522939573478e-02 2.621363515739658697e-03 2.366998766419641242e+00
8.493257522939573478e-02 2.630363515739658591e-03 2.747354687685032104e+00
8.493257522939573478e-02 2.639363515739658918e-03 3.157391300278248991e+00
8.493257522939573478e-02 2.648363515739658811e-03 3.597231186274001402e+00
8.493257522939573478e-02 2.657363515739658705e-03 4.066992427635653939e+00
8.493257522939573478e-02 2.666363515739659032e-03 4.566788456810428443e+00
8.493257522939573478e-02 2.675363515739658925e-03 5.096728139800433155e+00
8.493257522939573478e-02 2.684363515739658819e-03 5.656915879208469278e+00
8.493257522939573478e-02 2.693363515739658712e-03 6.247451476994143604e+00
8.493257522939573478e-02 2.702363515739658606e-03 6.868430249072076776e+00
8.493257522939573478e-02 2.711363515739658933e-03 7.519943027005950853e+00
8.493257522939573478e-02 2.720363515739658827e-03 8.202076184000617332e+00
8.493257522939573478e-02 2.729363515739658720e-03 8.914911663235812966e+00
8.493257522939573478e-02 2.738363515739659047e-03 9.658527011148095198e+00
8.493257522939573478e-02 2.747363515739658941e-03 1.043299540633850597e+01
8.493257522939573478e-02 2.756363515739658834e-03 1.123838568331504462e+01
8.493257522939573478e-02 2.765363515739658728e-03 1.207476238314498573e+01
8.493257522939573478e-02 2.774363515739658621e-03 1.294218581461385043e+01
8.493257522939573478e-02 2.783363515739658949e-03 1.384071203663231131e+01
8.493257522939573478e-02 2.792363515739658842e-03 1.477039293470122061e+01
8.493257522939573478e-02 2.801363515739658736e-03 1.573127625709932431e+01
8.493257522939573478e-02 2.810363515739659063e-03 1.672340565368338616e+01
8.493257522939573478e-02 2.819363515739658956e-03 1.774682071864802424e+01
8.493257522939573478e-02 2.828363515739658850e-03 1.880155703384954791e+01
8.493257522939573478e-02 2.837363515739658743e-03 1.988764622588743691e+01
8.493257522939573478e-02 2.846363515739658637e-03 2.100511594278654570e+01
8.493257522939573478e-02 2.855363515739658964e-03 2.215399003253398291e+01
8.493257522939573478e-02 2.864363515739658857e-03 2.333428845633838478e+01
8.535757522939572961e-02 2.144363515739658704e-03 1.992498997548850070e+01
8.535757522939572961e-02 2.153363515739658597e-03 1.901256168734263952e+01
8.535757522939572961e-02 2.162363515739658924e-03 1.811861942953120774e+01
8.535757522939572961e-02 2.171363515739658818e-03 1.724337466250941020e+01
8.535757522939572961e-02 2.180363515739658711e-03 1.638704322118442747e+01
8.535757522939572961e-02 2.189363515739658605e-03 1.554984500896725308e+01
8.535757522939572961e-02 2.198363515739658498e-03 1.473200369080379346e+01
8.535757522939572961e-02 2.207363515739658825e-03 1.393374638592447923e+01
8.535757522939572961e-02 2.216363515739658719e-03 1.315530336095255848e+01
8.535757522939572961e-02 2.225363515739658613e-03 1.239690772376067684e+01
8.535757522939572961e-02 2.234363515739658940e-03 1.165879511892566711e+01
8.535757522939572961e-02 2.243363515739658833e-03 1.094120342512090360e+01
8.535757522939572961e-02 2.252363515739658727e-03 1.024437245517199813e+01
8.535757522939572961e-02 2.261363515739658620e-03 9.568543659222797260e+00
8.535757522939572961e-02 2.270363515739658514e-03 8.913959831536629963e+00
8.535757522939572961e-02 2.279363515739658841e-03 8.280864821409380738e+00
8.535757522939572961e-02 2.288363515739658734e-03 7.669503248747759017e+00
8.535757522939572961e-02 2.297363515739658628e-03 7.080120224626995196e+00
8.535757522939572961e-02 2.306363515739658955e-03 6.512961077411347333e+00
8.535757522939572961e-02 2.315363515739658849e-03 5.968271084698784534e+00
8.535757522939572961e-02 2.324363515739658742e-03 5.446295211509522005e+00
8.535757522939572961e-02 2.333363515739658636e-03 4.947277855103521915e+00
8.535757522939572961e-02 2.342363515739658529e-03 4.471462596654220079e+00
8.535757522939572961e-02 2.351363515739658856e-03 4.019091960195879665e+00
8.535757522939572961e-02 2.360363515739658750e-03 3.590407178938363586e+00
8.535757522939572961e-02 2.369363515739658643e-03 3.185647969327106921e+00
8.535757522939572961e-02 2.378363515739658970e-03 2.805052313006200393e+00
8.535757522939572961e-02 2.387363515739658864e-03 2.448856246768201572e+00
8.535757522939572961e-02 2.396363515739658757e-03 2.117293660825765755e+00
8.535757522939572961e-02 2.405363515739658651e-03 1.810596105305393166e+00
8.535757522939572961e-02 2.414363515739658544e-03 1.528992605264306803e+00
8.535757522939572961e-02 2.423363515739658872e-03 1.272709484096083088e+00
8.535757522939572961e-02 2.432363515739658765e-03 1.041970195542347710e+00
8.535757522939572961e-02 2.441363515739658659e-03 8.369951642025341698e-01
8.535757522939572961e-02 2.450363515739658986e-03 6.580016345706951597e-01
8.535757522939572961e-02 2.459363515739658879e-03 5.052035285769989059e-01
8.535757522939572961e-02 2.468363515739658773e-03 3.788113115558644495e-01
8.535757522939572961e-02 2.477363515739658666e-03 2.790318665870756831e-01
8.535757522939572961e-02 2.486363515739658560e-03 2.060683770691866812e-01
8.535757522939572961e-02 2.495363515739658887e-03 1.601202174602462946e-01
8.535757522939572961e-02 2.504363515739658781e-03 1.413828520173865400e-01
8.535757522939572961e-02 2.513363515739658674e-03 1.500477413847534081e-01
8.535757522939572961e-02 2.522363515739659001e-03 1.863022752866640985e-01
8.535757522939572961e-02 2.531363515739658895e-03 2.503296210859105031e-01
8.535757522939572961e-02 2.540363515739658788e-03 3.423087621160334493e-01
8.535757522939572961e-02 2.549363515739658682e-03 4.624143614901470301e-01
8.535757522939572961e-02 2.558363515739658575e-03 6.108167232519008394e-01
8.535757522939572961e-02 2.567363515739658902e-03 7.876817420912232137e-01
8.535757522939572961e-02 2.576363515739658796e-03 9.931708596356543239e-01
8.535757522939572961e-02 2.585363515739658689e-03 1.227441070130083745e+00
8.535757522939572961e-02 2.594363515739659017e-03 1.490644703052453224e+00
8.535757522939572961e-02 2.603363515739658910e-03 1.782929698693720866e+00
8.535757522939572961e-02 2.612363515739658804e-03 2.104439368463346227e+00
8.535757522939572961e-02 2.621363515739658697e-03 2.455312440056871992e+00
8.535757522939572961e-02 2.630363515739658591e-03 2.835683047359367492e+00
8.535757522939572961e-02 2.639363515739658918e-03 3.245680698548795817e+00
8.535757522939572961e-02 2.648363515739658811e-03 3.685430382047712783e+00
8.535757522939572961e-02 2.657363515739658705e-03 4.155052407850376994e+00
8.535757522939572961e-02 2.666363515739659032e-03 4.654662523769587779e+00
8.535757522939572961e-02 2.675363515739658925e-03 5.184371868646536541e+00
8.535757522939572961e-02 2.684363515739658819e-03 5.744287091250981803e+00
8.535757522939572961e-02 2.693363515739658712e-03 6.334510227853257902e+00
8.535757522939572961e-02 2.702363515739658606e-03 6.955138807905399290e+00
8.535757522939572961e-02 2.711363515739658933e-03 7.606265857994600310e+00
8.535757522939572961e-02 2.720363515739658827e-03 8.287979927964585158e+00
8.535757522939572961e-02 2.729363515739658720e-03 9.000365119485962850e+00
8.535757522939572961e-02 2.738363515739659047e-03 9.743501119538365174e+00
8.535757522939572961e-02 2.747363515739658941e-03 1.051746323067524713e+01
8.535757522939572961e-02 2.756363515739658834e-03 1.132232238774381017e+01
8.535757522939572961e-02 2.765363515739658728e-03 1.215814522766098094e+01
8.535757522939572961e-02 2.774363515739658621e-03 1.302499412479792795e+01
8.535757522939572961e-02 2.783363515739658949e-03 1.392292719378187371e+01
8.535757522939572961e-02 2.792363515739658842e-03 1.485199835833722659e+01
8.535757522939572961e-02 2.801363515739658736e-03 1.581225740415212044e+01
8.535757522939572961e-02 2.810363515739659063e-03 1.680374993784832327e+01
8.535757522939572961e-02 2.819363515739658956e-03 1.782651759254022750e+01
8.535757522939572961e-02 2.828363515739658850e-03 1.888059790854956077e+01
8.535757522939572961e-02 2.837363515739658743e-03 1.996602445815776150e+01
8.535757522939572961e-02 2.846363515739658637e-03 2.108282687426427060e+01
8.535757522939572961e-02 2.855363515739658964e-03 2.223103089394717813e+01
8.535757522939572961e-02 2.864363515739658857e-03 2.341065840702790979e+01
8.578257522939573831e-02 2.144363515739658704e-03 1.990325342245742490e+01
8.578257522939573831e-02 2.153363515739658597e-03 1.899728878968122103e+01
8.578257522939573831e-02 2.162363515739658924e-03 1.810963471047435291e+01
8.578257522939573831e-02 2.171363515739658818e-03 1.724050363738970759e+01
8.578257522939573831e-02 2.180363515739658711e-03 1.639011250823099886e+01
8.578257522939573831e-02 2.189363515739658605e-03 1.555868243607901036e+01
8.578257522939573831e-02 2.198363515739658498e-03 1.474643839834791947e+01
8.578257522939573831e-02 2.207363515739658825e-03 1.395360892547191156e+01
8.578257522939573831e-02 2.216363515739658719e-03 1.318042578979029145e+01
8.578257522939573831e-02 2.225363515739658613e-03 1.242712369538557482e+01
8.578257522939573831e-02 2.234363515739658940e-03 1.169393996928764068e+01
8.578257522939573831e-02 2.243363515739658833e-03 1.098111425472879432e+01
8.578257522939573831e-02 2.252363515739658727e-03 1.028888820703670604e+01
8.578257522939573831e-02 2.261363515739658620e-03 9.617505192600702912e+00
8.578257522939573831e-02 2.270363515739658514e-03 8.967209991569035310e+00
8.578257522939573831e-02 2.279363515739658841e-03 8.338248504648419157e+00
8.578257522939573831e-02 2.288363515739658734e-03 7.730867464615329254e+00
8.578257522939573831e-02 2.297363515739658628e-03 7.145314152899715054e+00
8.578257522939573831e-02 2.306363515739658955e-03 6.581836121670818329e+00
8.578257522939573831e-02 2.315363515739658849e-03 6.040680921945437376e+00
8.578257522939573831e-02 2.324363515739658742e-03 5.522095837988587164e+00
8.578257522939573831e-02 2.333363515739658636e-03 5.026327628316522578e+00
8.578257522939573831e-02 2.342363515739658529e-03 4.553622273800641551e+00
8.578257522939573831e-02 2.351363515739658856e-03 4.104224733027166394e+00
8.578257522939573831e-02 2.360363515739658750e-03 3.678378705159644824e+00
8.578257522939573831e-02 2.369363515739658643e-03 3.276326400669489658e+00
8.578257522939573831e-02 2.378363515739658970e-03 2.898308320019538087e+00
8.578257522939573831e-02 2.387363515739658864e-03 2.544563040544318255e+00
8.578257522939573831e-02 2.396363515739658757e-03 2.215327011680216174e+00
8.578257522939573831e-02 2.405363515739658651e-03 1.910834358566120272e+00
8.578257522939573831e-02 2.414363515739658544e-03 1.631316694298021730e+00
8.578257522939573831e-02 2.423363515739658872e-03 1.377002940717204638e+00
8.578257522939573831e-02 2.432363515739658765e-03 1.148119157848356053e+00
8.578257522939573831e-02 2.441363515739658659e-03 9.448883820832350011e-01
8.578257522939573831e-02 2.450363515739658986e-03 7.675304728779224206e-01
8.578257522939573831e-02 2.459363515739658879e-03 6.162619682145873412e-01
8.578257522939573831e-02 2.468363515739658773e-03 4.912959485330645748e-01
8.578257522939573831e-02 2.477363515739658666e-03 3.928419091573687183e-01
8.578257522939573831e-02 2.486363515739658560e-03 3.211056411265076349e-01
8.578257522939573831e-02 2.495363515739658887e-03 2.762891202880553010e-01
8.578257522939573831e-02 2.504363515739658781e-03 2.585904044933897694e-01
8.578257522939573831e-02 2.513363515739658674e-03 2.682035387777261803e-01
8.578257522939573831e-02 2.522363515739659001e-03 3.053184683407437205e-01
8.578257522939573831e-02 2.531363515739658895e-03 3.701209779839871317e-01
8.578257522939573831e-02 2.540363515739658788e-03 4.627925452411716378e-01
8.578257522939573831e-02 2.549363515739658682e-03 5.835103872967692951e-01
8.578257522939573831e-02 2.558363515739658575e-03 7.324473292081563613e-01
8.578257522939573831e-02 2.567363515739658902e-03 9.097717712768655929e-01
8.578257522939573831e-02 2.576363515739658796e-03 1.115647644609822464e+00
8.578257522939573831e-02 2.585363515739658689e-03 1.350234419865103064e+00
8.578257522939573831e-02 2.594363515739659017e-03 1.613686873577620418e+00
8.578257522939573831e-02 2.603363515739658910e-03 1.906155388819655627e+00
8.578257522939573831e-02 2.612363515739658804e-03 2.227785696738152410e+00
8.578257522939573831e-02 2.621363515739658697e-03 2.578718926323603000e+00
8.578257522939573831e-02 2.630363515739658591e-03 2.959091594128068436e+00
8.578257522939573831e-02 2.639363515739658918e-03 3.369035572147453195e+00
8.578257522939573831e-02 2.648363515739658811e-03 3.808678193798272105e+00
8.578257522939573831e-02 2.657363515739658705e-03 4.278142094931268957e+00
8.578257522939573831e-02 2.666363515739659032e-03 4.777545330285164482e+00
8.578257522939573831e-02 2.675363515739658925e-03 5.307001329477571971e+00
8.578257522939573831e-02 2.684363515739658819e-03 5.866619005693479494e+00
8.578257522939573831e-02 2.693363515739658712e-03 6.456502647344251500e+00
8.578257522939573831e-02 2.702363515739658606e-03 7.076752015317737232e+00
8.578257522939573831e-02 2.711363515739658933e-03 7.727462349056821722e+00
8.578257522939573831e-02 2.720363515739658827e-03 8.408724392874518117e+00
8.578257522939573831e-02 2.729363515739658720e-03 9.120624424701901489e+00
8.578257522939573831e-02 2.738363515739659047e-03 9.863244289801315290e+00
8.578257522939573831e-02 2.747363515739658941e-03 1.063666143287397858e+01
8.578257522939573831e-02 2.756363515739658834e-03 1.144094890613470739e+01
8.578257522939573831e-02 2.765363515739658728e-03 1.227617548416591831e+01
8.578257522939573831e-02 2.774363515739658621e-03 1.314240555179421222e+01
8.578257522939573831e-02 2.783363515739658949e-03 1.403969937055504147e+01
8.578257522939573831e-02 2.792363515739658842e-03 1.496811289588052318e+01
8.578257522939573831e-02 2.801363515739658736e-03 1.592769793505354414e+01
8.578257522939573831e-02 2.810363515739659063e-03 1.691850216838818710e+01
8.578257522939573831e-02 2.819363515739658956e-03 1.794056918674542089e+01
8.578257522939573831e-02 2.828363515739658850e-03 1.899393853937382914e+01
8.578257522939573831e-02 2.837363515739658743e-03 2.007864577569606013e+01
8.578257522939573831e-02 2.846363515739658637e-03 2.119472249077344372e+01
8.578257522939573831e-02 2.855363515739658964e-03 2.234219636914306761e+01
8.578257522939573831e-02 2.864363515739658857e-03 2.352109123360091303e+01
8.620757522939573314e-02 2.144363515739658704e-03 1.991379034049342067e+01
8.620757522939573314e-02 2.153363515739658597e-03 1.901441416840512488e+01
8.620757522939573314e-02 2.162363515739658924e-03 1.813317017302179579e+01
8.620757522939573314e-02 2.171363515739658818e-03 1.727027179763334175e+01
8.620757522939573314e-02 2.180363515739658711e-03 1.642593708282001330e+01
8.620757522939573314e-02 2.189363515739658605e-03 1.560038835250279021e+01
8.620757522939573314e-02 2.198363515739658498e-03 1.479385189892062158e+01
8.620757522939573314e-02 2.207363515739658825e-03 1.400655766717480333e+01
8.620757522939573314e-02 2.216363515739658719e-03 1.323873894004734098e+01
8.620757522939573314e-02 2.225363515739658613e-03 1.249063202353036672e+01
8.620757522939573314e-02 2.234363515739658940e-03 1.176247593390135648e+01
8.620757522939573314e-02 2.243363515739658833e-03 1.105451208672698726e+01
8.620757522939573314e-02 2.252363515739658727e-03 1.036698398857444658e+01
8.620757522939573314e-02 2.261363515739658620e-03 9.700136931750904523e+00
8.620757522939573314e-02 2.270363515739658514e-03 9.054217692809373830e+00
8.620757522939573314e-02 2.279363515739658841e-03 8.429474235233698209e+00
8.620757522939573314e-02 2.288363515739658734e-03 7.826155416802833997e+00
8.620757522939573314e-02 2.297363515739658628e-03 7.244510702135215752e+00
8.620757522939573314e-02 2.306363515739658955e-03 6.684789880795705130e+00
8.620757522939573314e-02 2.315363515739658849e-03 6.147242791423508379e+00
8.620757522939573314e-02 2.324363515739658742e-03 5.632119052309150220e+00
8.620757522939573314e-02 2.333363515739658636e-03 5.139667798600527249e+00
8.620757522939573314e-02 2.342363515739658529e-03 4.670137426760135213e+00
8.620757522939573314e-02 2.351363515739658856e-03 4.223775346251073870e+00
8.620757522939573314e-02 2.360363515739658750e-03 3.800827739003210581e+00
8.620757522939573314e-02 2.369363515739658643e-03 3.401539326675816710e+00
8.620757522939573314e-02 2.378363515739658970e-03 3.026153146119412440e+00
8.620757522939573314e-02 2.387363515739658864e-03 2.674910333064048018e+00
8.620757522939573314e-02 2.396363515739658757e-03 2.348049914298741214e+00
8.620757522939573314e-02 2.405363515739658651e-03 2.045808608410453644e+00
8.620757522939573314e-02 2.414363515739658544e-03 1.768420635127455398e+00
8.620757522939573314e-02 2.423363515739658872e-03 1.516117533555018326e+00
8.620757522939573314e-02 2.432363515739658765e-03 1.289127988997279317e+00
8.620757522939573314e-02 2.441363515739658659e-03 1.087677668689849497e+00
8.620757522939573314e-02 2.450363515739658986e-03 9.119890663130831854e-01
8.620757522939573314e-02 2.459363515739658879e-03 7.622813551793115039e-01
8.620757522939573314e-02 2.468363515739658773e-03 6.387702501777141606e-01
8.620757522939573314e-02 2.477363515739658666e-03 5.416678782855512964e-01
8.620757522939573314e-02 2.486363515739658560e-03 4.711826576143494094e-01
8.620757522939573314e-02 2.495363515739658887e-03 4.275191848188057975e-01
8.620757522939573314e-02 2.504363515739658781e-03 4.108781307533320160e-01
8.620757522939573314e-02 2.513363515739658674e-03 4.214561442477133824e-01
8.620757522939573314e-02 2.522363515739659001e-03 4.594457637529671956e-01
8.620757522939573314e-02 2.531363515739658895e-03 5.250353555556728224e-01
8.620757522939573314e-02 2.540363515739658788e-03 6.184089658959237568e-01
8.620757522939573314e-02 2.549363515739658682e-03 7.397463667983572577e-01
8.620757522939573314e-02 2.558363515739658575e-03 8.892229234569413165e-01
8.620757522939573314e-02 2.567363515739658902e-03 1.067009560814426550e+00
8.620757522939573314e-02 2.576363515739658796e-03 1.273272718430291661e+00
8.620757522939573314e-02 2.585363515739658689e-03 1.508174362599959295e+00
8.620757522939573314e-02 2.594363515739659017e-03 1.771871734901736772e+00
8.620757522939573314e-02 2.603363515739658910e-03 2.064517680344437167e+00
8.620757522939573314e-02 2.612363515739658804e-03 2.386260368426491141e+00
8.620757522939573314e-02 2.621363515739658697e-03 2.737243347970007790e+00
8.620757522939573314e-02 2.630363515739658591e-03 3.117605536641150366e+00
8.620757522939573314e-02 2.639363515739658918e-03 3.527481188605491980e+00
8.620757522939573314e-02 2.648363515739658811e-03 3.967000000594367748e+00
8.620757522939573314e-02 2.657363515739658705e-03 4.436286952463689204e+00
8.620757522939573314e-02 2.666363515739659032e-03 4.935462424046562546e+00
8.620757522939573314e-02 2.675363515739658925e-03 5.464642178055981958e+00
8.620757522939573314e-02 2.684363515739658819e-03 6.023937337096555211e+00
8.620757522939573314e-02 2.693363515739658712e-03 6.613454532834424526e+00
8.620757522939573314e-02 2.702363515739658606e-03 7.233295751055862866e+00
8.620757522939573314e-02 2.711363515739658933e-03 7.883558461928345196e+00
8.620757522939573314e-02 2.720363515739658827e-03 8.564335622011157056e+00
8.620757522939573314e-02 2.729363515739658720e-03 9.275715703295276171e+00
8.620757522939573314e-02 2.738363515739659047e-03 1.001778272706016537e+01
8.620757522939573314e-02 2.747363515739658941e-03 1.079061629840569481e+01
8.620757522939573314e-02 2.756363515739658834e-03 1.159429160358538979e+01
8.620757522939573314e-02 2.765363515739658728e-03 1.242887954110770465e+01
8.620757522939573314e-02 2.774363515739658621e-03 1.329444661918395809e+01
8.620757522939573314e-02 2.783363515739658949e-03 1.419105516954280688e+01
8.620757522939573314e-02 2.792363515739658842e-03 1.511876322751916746e+01
8.620757522939573314e-02 2.801363515739658736e-03 1.607762466183859829e+01
8.620757522939573314e-02 2.810363515739659063e-03 1.706768918001907309e+01
8.620757522939573314e-02 2.819363515739658956e-03 1.808900241243040341e+01
8.620757522939573314e-02 2.828363515739658850e-03 1.914160591352381857e+01
8.620757522939573314e-02 2.837363515739658743e-03 2.022553722769507090e+01
8.620757522939573314e-02 2.846363515739658637e-03 2.134082992996744110e+01
8.620757522939573314e-02 2.855363515739658964e-03 2.248751367019158920e+01
8.620757522939573314e-02 2.864363515739658857e-03 2.366561422197773368e+01
8.663257522939572797e-02 2.144363515739658704e-03 1.995661885538530100e+01
8.663257522939572797e-02 2.153363515739658597e-03 1.906395614439699671e+01
8.663257522939572797e-02 2.162363515739658924e-03 1.818924432979426342e+01
8.663257522939572797e-02 2.171363515739658818e-03 1.733269784416009429e+01
8.663257522939572797e-02 2.180363515739658711e-03 1.649453583074594576e+01
8.663257522939572797e-02 2.189363515739658605e-03 1.567498182545060104e+01
8.663257522939572797e-02 2.198363515739658498e-03 1.487426343766017567e+01
8.663257522939572797e-02 2.207363515739658825e-03 1.409261203072364310e+01
8.663257522939572797e-02 2.216363515739658719e-03 1.333026240245899885e+01
8.663257522939572797e-02 2.225363515739658613e-03 1.258745246655647065e+01
8.663257522939572797e-02 2.234363515739658940e-03 1.186442293533124825e+01
8.663257522939572797e-02 2.243363515739658833e-03 1.116141700454059560e+01
8.663257522939572797e-02 2.252363515739658727e-03 1.047868004074925352e+01
8.663257522939572797e-02 2.261363515739658620e-03 9.816459271889726779e+00
8.663257522939572797e-02 2.270363515739658514e-03 9.175003481503978264e+00
8.663257522939572797e-02 2.279363515739658841e-03 8.554562707262874710e+00
8.663257522939572797e-02 2.288363515739658734e-03 7.955387944147133794e+00
8.663257522939572797e-02 2.297363515739658628e-03 7.377730852900725722e+00
8.663257522939572797e-02 2.306363515739658955e-03 6.821843474106884742e+00
8.663257522939572797e-02 2.315363515739658849e-03 6.287977948323685951e+00
8.663257522939572797e-02 2.324363515739658742e-03 5.776386242721827102e+00
8.663257522939572797e-02 2.333363515739658636e-03 5.287319884569541273e+00
8.663257522939572797e-02 2.342363515739658529e-03 4.821029701852381777e+00
8.663257522939572797e-02 2.351363515739658856e-03 4.377765571377466358e+00
8.663257522939572797e-02 2.360363515739658750e-03 3.957776174694600968e+00
8.663257522939572797e-02 2.369363515739658643e-03 3.561308761946833101e+00
8.663257522939572797e-02 2.378363515739658970e-03 3.188608923998430100e+00
8.663257522939572797e-02 2.387363515739658864e-03 2.839920372928332881e+00
8.663257522939572797e-02 2.396363515739658757e-03 2.515484731141867769e+00
8.663257522939572797e-02 2.405363515739658651e-03 2.215541329120327418e+00
8.663257522939572797e-02 2.414363515739658544e-03 1.940327011998903117e+00
8.663257522939572797e-02 2.423363515739658872e-03 1.690075955000764907e+00
8.663257522939572797e-02 2.432363515739658765e-03 1.465019487765118811e+00
8.663257522939572797e-02 2.441363515739658659e-03 1.265385927616534900e+00
8.663257522939572797e-02 2.450363515739658986e-03 1.091400421700853940e+00
8.663257522939572797e-02 2.459363515739658879e-03 9.432847980698682022e-01
8.663257522939572797e-02 2.468363515739658773e-03 8.212574254819173802e-01
8.663257522939572797e-02 2.477363515739658666e-03 7.255330820694325666e-01
8.663257522939572797e-02 2.486363515739658560e-03 6.563228324890246768e-01
8.663257522939572797e-02 2.495363515739658887e-03 6.138339137104367182e-01
8.663257522939572797e-02 2.504363515739658781e-03 5.982696290937781214e-01
8.663257522939572797e-02 2.513363515739658674e-03 6.098292506889606557e-01
8.663257522939572797e-02 2.522363515739659001e-03 6.487079296360889202e-01
8.663257522939572797e-02 2.531363515739658895e-03 7.150966330635810664e-01
8.663257522939572797e-02 2.540363515739658788e-03 8.091819952441596797e-01
8.663257522939572797e-02 2.549363515739658682e-03 9.311463622703968213e-01
8.663257522939572797e-02 2.558363515739658575e-03 1.081167658643067853e+00
8.663257522939572797e-02 2.567363515739658902e-03 1.259419353033536026e+00
8.663257522939572797e-02 2.576363515739658796e-03 1.466070412432486592e+00
8.663257522939572797e-02 2.585363515739658689e-03 1.701285318079129638e+00
8.663257522939572797e-02 2.594363515739659017e-03 1.965223794585853057e+00
8.663257522939572797e-02 2.603363515739658910e-03 2.258041168109429009e+00
8.663257522939572797e-02 2.612363515739658804e-03 2.579888065113692619e+00
8.663257522939572797e-02 2.621363515739658697e-03 2.930910472837780389e+00
8.663257522939572797e-02 2.630363515739658591e-03 3.311249728513047330e+00
8.663257522939572797e-02 2.639363515739658918e-03 3.721042486858692655e+00
8.663257522939572797e-02 2.648363515739658811e-03 4.160420826244802583e+00
8.663257522939572797e-02 2.657363515739658705e-03 4.629512088745372012e+00
8.663257522939572797e-02 2.666363515739659032e-03 5.128438997368590435e+00
8.663257522939572797e-02 2.675363515739658925e-03 5.657319638976986198e+00
8.663257522939572797e-02 2.684363515739658819e-03 6.216267444654334895e+00
8.663257522939572797e-02 2.693363515739658712e-03 6.805391326363263715e+00
8.663257522939572797e-02 2.702363515739658606e-03 7.424795539622806473e+00
8.663257522939572797e-02 2.711363515739658933e-03 8.074579803148338897e+00
8.663257522939572797e-02 2.720363515739658827e-03 8.754839303598117795e+00
8.663257522939572797e-02 2.729363515739658720e-03 9.465664724759250248e+00
8.663257522939572797e-02 2.738363515739659047e-03 1.020714228168830573e+01
8.663257522939572797e-02 2.747363515739658941e-03 1.097935374335409620e+01
8.663257522939572797e-02 2.756363515739658834e-03 1.178237649091639128e+01
8.663257522939572797e-02 2.765363515739658728e-03 1.261628352244272833e+01
8.663257522939572797e-02 2.774363515739658621e-03 1.348114349668171030e+01
8.663257522939572797e-02 2.783363515739658949e-03 1.437702083889902838e+01
8.663257522939572797e-02 2.792363515739658842e-03 1.530397567989328422e+01
8.663257522939572797e-02 2.801363515739658736e-03 1.626206395275048067e+01
8.663257522939572797e-02 2.810363515739659063e-03 1.725133745493135962e+01
8.663257522939572797e-02 2.819363515739658956e-03 1.827184382846624544e+01
8.663257522939572797e-02 2.828363515739658850e-03 1.932362666624729286e+01
8.663257522939572797e-02 2.837363515739658743e-03 2.040672552528499750e+01
8.663257522939572797e-02 2.846363515739658637e-03 2.152117597834271123e+01
8.663257522939572797e-02 2.855363515739658964e-03 2.266700965934469991e+01
8.663257522939572797e-02 2.864363515739658857e-03 2.384425430777250199e+01
8.705757522939573667e-02 2.144363515739658704e-03 2.003175677394213494e+01
8.705757522939573667e-02 2.153363515739658597e-03 1.914593271859737911e+01
8.705757522939573667e-02 2.162363515739658924e-03 1.827787537244083182e+01
8.705757522939573667e-02 2.171363515739658818e-03 1.742780015596329690e+01
8.705757522939573667e-02 2.180363515739658711e-03 1.659592731492111284e+01
8.705757522939573667e-02 2.189363515739658605e-03 1.578248159827600716e+01
8.705757522939573667e-02 2.198363515739658498e-03 1.498769193494754859e+01
8.705757522939573667e-02 2.207363515739658825e-03 1.421179111001791284e+01
8.705757522939573667e-02 2.216363515739658719e-03 1.345501544103788660e+01
8.705757522939573667e-02 2.225363515739658613e-03 1.271760445515414517e+01
8.705757522939573667e-02 2.234363515739658940e-03 1.199980056759235936e+01
8.705757522939573667e-02 2.243363515739658833e-03 1.130184876209850131e+01
8.705757522939573667e-02 2.252363515739658727e-03 1.062399627410152902e+01
8.705757522939573667e-02 2.261363515739658620e-03 9.966492276884793000e+00
8.705757522939573667e-02 2.270363515739658514e-03 9.329587571638938925e+00
8.705757522939573667e-02 2.279363515739658841e-03 8.713534281676032833e+00
8.705757522939573667e-02 2.288363515739658734e-03 8.118585551439906567e+00
8.705757522939573667e-02 2.297363515739658628e-03 7.544995250831988187e+00
8.705757522939573667e-02 2.306363515739658955e-03 6.993017685121145632e+00
8.705757522939573667e-02 2.315363515739658849e-03 6.462907311152235934e+00
8.705757522939573667e-02 2.324363515739658742e-03 5.954918459975004907e+00
8.705757522939573667e-02 2.333363515739658636e-03 5.469305066470809606e+00
8.705757522939573667e-02 2.342363515739658529e-03 5.006320406200671869e+00
8.705757522939573667e-02 2.351363515739658856e-03 4.566216839873419531e+00
8.705757522939573667e-02 2.360363515739658750e-03 4.149245565620987009e+00
8.705757522939573667e-02 2.369363515739658643e-03 3.755656379440864612e+00
8.705757522939573667e-02 2.378363515739658970e-03 3.385697443923021410e+00
8.705757522939573667e-02 2.387363515739658864e-03 3.039615065565925534e+00
8.705757522939573667e-02 2.396363515739658757e-03 2.717653480698373869e+00
8.705757522939573667e-02 2.405363515739658651e-03 2.420054650313858247e+00
8.705757522939573667e-02 2.414363515739658544e-03 2.147058063733965128e+00
8.705757522939573667e-02 2.423363515739658872e-03 1.898900551310617857e+00
8.705757522939573667e-02 2.432363515739658765e-03 1.675816106171879483e+00
8.705757522939573667e-02 2.441363515739658659e-03 1.478035714973401582e+00
8.705757522939573667e-02 2.450363515739658986e-03 1.305787197763578433e+00
8.705757522939573667e-02 2.459363515739658879e-03 1.159295056746032060e+00
8.705757522939573667e-02 2.468363515739658773e-03 1.038780334125732452e+00
8.705757522939573667e-02 2.477363515739658666e-03 9.444604786889101433e-01
8.705757522939573667e-02 2.486363515739658560e-03 8.765492212466199362e-01
8.705757522939573667e-02 2.495363515739658887e-03 8.352564586387813961e-01
8.705757522939573667e-02 2.504363515739658781e-03 8.207881462771808856e-01
8.705757522939573667e-02 2.513363515739658674e-03 8.333461989979014106e-01
8.705757522939573667e-02 2.522363515739659001e-03 8.731284000693335656e-01
8.705757522939573667e-02 2.531363515739658895e-03 9.403283368968686773e-01
8.705757522939573667e-02 2.540363515739658788e-03 1.035135251171340087e+00
8.705757522939573667e-02 2.549363515739658682e-03 1.157734082327380065e+00
8.705757522939573667e-02 2.558363515739658575e-03 1.308305333388403824e+00
8.705757522939573667e-02 2.567363515739658902e-03 1.487025035883334567e+00
8.705757522939573667e-02 2.576363515739658796e-03 1.694064703291445539e+00
8.705757522939573667e-02 2.585363515739658689e-03 1.929591290991112373e+00
8.705757522939573667e-02 2.594363515739659017e-03 2.193767205064006021e+00
8.705757522939573667e-02 2.603363515739658910e-03 2.486750091556388043e+00
8.705757522939573667e-02 2.612363515739658804e-03 2.808693112795339175e+00
8.705757522939573667e-02 2.621363515739658697e-03 3.159744712988782567e+00
8.705757522939573667e-02 2.630363515739658591e-03 3.540048667433239871e+00
8.705757522939573667e-02 2.639363515739658918e-03 3.949744049800898438e+00
8.705757522939573667e-02 2.648363515739658811e-03 4.388965338429471785e+00
8.705757522939573667e-02 2.657363515739658705e-03 4.857842255826398059e+00
8.705757522939573667e-02 2.666363515739659032e-03 5.356499886339662453e+00
8.705757522939573667e-02 2.675363515739658925e-03 5.885058659033774120e+00
8.705757522939573667e-02 2.684363515739658819e-03 6.443634331331935527e+00
8.705757522939573667e-02 2.693363515739658712e-03 7.032338113790359557e+00
8.705757522939573667e-02 2.702363515739658606e-03 7.651276549387517889e+00
8.705757522939573667e-02 2.711363515739658933e-03 8.300551623251152478e+00
8.705757522939573667e-02 2.720363515739658827e-03 8.980260769948444022e+00
8.705757522939573667e-02 2.729363515739658720e-03 9.690496902803289458e+00
8.705757522939573667e-02 2.738363515739659047e-03 1.043134844841145537e+01
8.705757522939573667e-02 2.747363515739658941e-03 1.120289936938209507e+01
8.705757522939573667e-02 2.756363515739658834e-03 1.200522922373855295e+01
8.705757522939573667e-02 2.765363515739658728e-03 1.283841316313609582e+01
8.705757522939573667e-02 2.774363515739658621e-03 1.370252199919482905e+01
8.705757522939573667e-02 2.783363515739658949e-03 1.459762227258622147e+01
8.705757522939573667e-02 2.792363515739658842e-03 1.552377622593050432e+01
8.705757522939573667e-02 2.801363515739658736e-03 1.648104188999772646e+01
8.705757522939573667e-02 2.810363515739659063e-03 1.746947312274684805e+01
8.705757522939573667e-02 2.819363515739658956e-03 1.848911964049264611e+01
8.705757522939573667e-02 2.828363515739658850e-03 1.954002707996787080e+01
8.705757522939573667e-02 2.837363515739658743e-03 2.062223702715223794e+01
8.705757522939573667e-02 2.846363515739658637e-03 2.173578707038015523e+01
8.705757522939573667e-02 2.855363515739658964e-03 2.288071084446764303e+01
8.705757522939573667e-02 2.864363515739658857e-03 2.405703807547311612e+01
8.748257522939573150e-02 2.144363515739658704e-03 2.013922158336904999e+01
8.748257522939573150e-02 2.153363515739658597e-03 1.926036157130468496e+01
8.748257522939573150e-02 2.162363515739658924e-03 1.839908117104002372e+01
8.748257522939573150e-02 2.171363515739658818e-03 1.755559678946153213e+01
8.748257522939573150e-02 2.180363515739658711e-03 1.673012977466251527e+01
8.748257522939573150e-02 2.189363515739658605e-03 1.592290608980133015e+01
8.748257522939573150e-02 2.198363515739658498e-03 1.513415598563724984e+01
8.748257522939573150e-02 2.207363515739658825e-03 1.436411367249510818e+01
8.748257522939573150e-02 2.216363515739658719e-03 1.361301699238921969e+01
8.748257522939573150e-02 2.225363515739658613e-03 1.288110709169168899e+01
8.748257522939573150e-02 2.234363515739658940e-03 1.216862809537482804e+01
8.748257522939573150e-02 2.243363515739658833e-03 1.147582678310973847e+01
8.748257522939573150e-02 2.252363515739658727e-03 1.080295226801266040e+01
8.748257522939573150e-02 2.261363515739658620e-03 1.015025567854829092e+01
8.748257522939573150e-02 2.270363515739658514e-03 9.517989844223990303e+00
8.748257522939573150e-02 2.279363515739658841e-03 8.906408985525075650e+00
8.748257522939573150e-02 2.288363515739658734e-03 8.315768408715854321e+00
8.748257522939573150e-02 2.297363515739658628e-03 7.746324205878266866e+00
8.748257522939573150e-02 2.306363515739658955e-03 7.198332960795227109e+00
8.748257522939573150e-02 2.315363515739658849e-03 6.672051461005338524e+00
8.748257522939573150e-02 2.324363515739658742e-03 6.167736416499195684e+00
8.748257522939573150e-02 2.333363515739658636e-03 5.685644185373092796e+00
8.748257522939573150e-02 2.342363515739658529e-03 5.226030506941555132e+00
8.748257522939573150e-02 2.351363515739658856e-03 4.789150242397028023e+00
8.748257522939573150e-02 2.360363515739658750e-03 4.375257123542127147e+00
8.748257522939573150e-02 2.369363515739658643e-03 3.984603509667323351e+00
8.748257522939573150e-02 2.378363515739658970e-03 3.617440152935472497e+00
8.748257522939573150e-02 2.387363515739658864e-03 3.274015972369767269e+00
8.748257522939573150e-02 2.396363515739658757e-03 2.954577836708807581e+00
8.748257522939573150e-02 2.405363515739658651e-03 2.659370356095138277e+00
8.748257522939573150e-02 2.414363515739658544e-03 2.388635682941213645e+00
8.748257522939573150e-02 2.423363515739658872e-03 2.142613321826473793e+00
8.748257522939573150e-02 2.432363515739658765e-03 1.921539948592482006e+00
8.748257522939573150e-02 2.441363515739658659e-03 1.725649238616625780e+00
8.748257522939573150e-02 2.450363515739658986e-03 1.555171704283679901e+00
8.748257522939573150e-02 2.459363515739658879e-03 1.410334541548508014e+00
8.748257522939573150e-02 2.468363515739658773e-03 1.291361485606415727e+00
8.748257522939573150e-02 2.477363515739658666e-03 1.198472675582848979e+00
8.748257522939573150e-02 2.486363515739658560e-03 1.131884528065484119e+00
8.748257522939573150e-02 2.495363515739658887e-03 1.091809619421240996e+00
8.748257522939573150e-02 2.504363515739658781e-03 1.078456576736869010e+00
8.748257522939573150e-02 2.513363515739658674e-03 1.092029977214849623e+00
8.748257522939573150e-02 2.522363515739659001e-03 1.132730255816682075e+00
8.748257522939573150e-02 2.531363515739658895e-03 1.200753620981544145e+00
8.748257522939573150e-02 2.540363515739658788e-03 1.296291997396650686e+00
8.748257522939573150e-02 2.549363515739658682e-03 1.419532881040197481e+00
8.748257522939573150e-02 2.558363515739658575e-03 1.570659391417223105e+00
8.748257522939573150e-02 2.567363515739658902e-03 1.749850142111398554e+00
8.748257522939573150e-02 2.576363515739658796e-03 1.957279212152030823e+00
8.748257522939573150e-02 2.585363515739658689e-03 2.193116105408449812e+00
8.748257522939573150e-02 2.594363515739659017e-03 2.457525762615972553e+00
8.748257522939573150e-02 2.603363515739658910e-03 2.750668333831669088e+00
8.748257522939573150e-02 2.612363515739658804e-03 3.072699480956515572e+00
8.748257522939573150e-02 2.621363515739658697e-03 3.423770123818115962e+00
8.748257522939573150e-02 2.630363515739658591e-03 3.804026466072599533e+00
8.748257522939573150e-02 2.639363515739658918e-03 4.213610103399588525e+00
8.748257522939573150e-02 2.648363515739658811e-03 4.652657847816470849e+00
8.748257522939573150e-02 2.657363515739658705e-03 5.121301848715773986e+00
8.748257522939573150e-02 2.666363515739659032e-03 5.619669569944875320e+00
8.748257522939573150e-02 2.675363515739658925e-03 6.147883800811285937e+00
8.748257522939573150e-02 2.684363515739658819e-03 6.706062642989621736e+00
8.748257522939573150e-02 2.693363515739658712e-03 7.294319623885229475e+00
8.748257522939573150e-02 2.702363515739658606e-03 7.912763591709193634e+00
8.748257522939573150e-02 2.711363515739658933e-03 8.561498815836245058e+00
8.748257522939573150e-02 2.720363515739658827e-03 9.240624996527088797e+00
8.748257522939573150e-02 2.729363515739658720e-03 9.950237294464187698e+00
8.748257522939573150e-02 2.738363515739659047e-03 1.069042636544909897e+01
8.748257522939573150e-02 2.747363515739658941e-03 1.146127838347413785e+01
8.748257522939573150e-02 2.756363515739658834e-03 1.226287510157933980e+01
8.748257522939573150e-02 2.765363515739658728e-03 1.309529384235887051e+01
8.748257522939573150e-02 2.774363515739658621e-03 1.395860758602415785e+01
8.748257522939573150e-02 2.783363515739658949e-03 1.485288500920168531e+01
8.748257522939573150e-02 2.792363515739658842e-03 1.577819048283768666e+01
8.748257522939573150e-02 2.801363515739658736e-03 1.673458414747878464e+01
8.748257522939573150e-02 2.810363515739659063e-03 1.772212195321739614e+01
8.748257522939573150e-02 2.819363515739658956e-03 1.874085570013281199e+01
8.748257522939573150e-02 2.828363515739658850e-03 1.979083308341151337e+01
8.748257522939573150e-02 2.837363515739658743e-03 2.087209773872891105e+01
8.748257522939573150e-02 2.846363515739658637e-03 2.198468928767803732e+01
8.748257522939573150e-02 2.855363515739658964e-03 2.312864338382414076e+01
8.748257522939573150e-02 2.864363515739658857e-03 2.430399175760211961e+01
8.790757522939572632e-02 2.144363515739658704e-03 2.027903045059608189e+01
8.790757522939572632e-02 2.153363515739658597e-03 1.940726006155452410e+01
8.790757522939572632e-02 2.162363515739658924e-03 1.855287927336215148e+01
8.790757522939572632e-02 2.171363515739658818e-03 1.771610547778030309e+01
8.790757522939572632e-02 2.180363515739658711e-03 1.689716112506116019e+01
8.790757522939572632e-02 2.189363515739658605e-03 1.609627339362376119e+01
8.790757522939572632e-02 2.198363515739658498e-03 1.531367385837498318e+01
8.790757522939572632e-02 2.207363515739658825e-03 1.454959815849102256e+01
8.790757522939572632e-02 2.216363515739658719e-03 1.380428566503380239e+01
8.790757522939572632e-02 2.225363515739658613e-03 1.307797914947397544e+01
8.790757522939572632e-02 2.234363515739658940e-03 1.237092445341548341e+01
8.790757522939572632e-02 2.243363515739658833e-03 1.168337016035926013e+01
8.790757522939572632e-02 2.252363515739658727e-03 1.101556727002392222e+01
8.790757522939572632e-02 2.261363515739658620e-03 1.036776887590198726e+01
8.790757522939572632e-02 2.270363515739658514e-03 9.740229846568041694e+00
8.790757522939572632e-02 2.279363515739658841e-03 9.133206511266308780e+00
8.790757522939572632e-02 2.288363515739658734e-03 8.546956350467866059e+00
8.790757522939572632e-02 2.297363515739658628e-03 7.981737691592485362e+00
8.790757522939572632e-02 2.306363515739658955e-03 7.437809410787025399e+00
8.790757522939572632e-02 2.315363515739658849e-03 6.915430640804203222e+00
8.790757522939572632e-02 2.324363515739658742e-03 6.414860485692173597e+00
8.790757522939572632e-02 2.333363515739658636e-03 5.936357742495175671e+00
8.790757522939572632e-02 2.342363515739658529e-03 5.480180630477917703e+00
8.790757522939572632e-02 2.351363515739658856e-03 5.046586528040080566e+00
8.790757522939572632e-02 2.360363515739658750e-03 4.635831717809622887e+00
8.790757522939572632e-02 2.369363515739658643e-03 4.248171139934385110e+00
8.790757522939572632e-02 2.378363515739658970e-03 3.883858154054536271e+00
8.790757522939572632e-02 2.387363515739658864e-03 3.543144309996222319e+00
8.790757522939572632e-02 2.396363515739658757e-03 3.226279127362232657e+00
8.790757522939572632e-02 2.405363515739658651e-03 2.933509884275082413e+00
8.790757522939572632e-02 2.414363515739658544e-03 2.665081415204923587e+00
8.790757522939572632e-02 2.423363515739658872e-03 2.421235918140695276e+00
8.790757522939572632e-02 2.432363515739658765e-03 2.202212770972977296e+00
8.790757522939572632e-02 2.441363515739658659e-03 2.008248357270161932e+00
8.790757522939572632e-02 2.450363515739658986e-03 1.839575901300889882e+00
8.790757522939572632e-02 2.459363515739658879e-03 1.696425312391937723e+00
8.790757522939572632e-02 2.468363515739658773e-03 1.579023038442272764e+00
8.790757522939572632e-02 2.477363515739658666e-03 1.487591928604928171e+00
8.790757522939572632e-02 2.486363515739658560e-03 1.422351104990354997e+00
8.790757522939572632e-02 2.495363515739658887e-03 1.383515843196136075e+00
8.790757522939572632e-02 2.504363515739658781e-03 1.371297461699811038e+00
8.790757522939572632e-02 2.513363515739658674e-03 1.385903219719665458e+00
8.790757522939572632e-02 2.522363515739659001e-03 1.427536223505967428e+00
8.790757522939572632e-02 2.531363515739658895e-03 1.496395340853808875e+00
8.790757522939572632e-02 2.540363515739658788e-03 1.592675142655593845e+00
8.790757522939572632e-02 2.549363515739658682e-03 1.716565757075528609e+00
8.790757522939572632e-02 2.558363515739658575e-03 1.868252920703156406e+00
8.790757522939572632e-02 2.567363515739658902e-03 2.047917848350351733e+00
8.790757522939572632e-02 2.576363515739658796e-03 2.255737203751067455e+00
8.790757522939572632e-02 2.585363515739658689e-03 2.491883058292813757e+00
8.790757522939572632e-02 2.594363515739659017e-03 2.756522906678384288e+00
8.790757522939572632e-02 2.603363515739658910e-03 3.049819420936074721e+00
8.790757522939572632e-02 2.612363515739658804e-03 3.371930781752297435e+00
8.790757522939572632e-02 2.621363515739658697e-03 3.723010403208462549e+00
8.790757522939572632e-02 2.630363515739658591e-03 4.103206963921167016e+00
8.790757522939572632e-02 2.639363515739658918e-03 4.512664515844136304e+00
8.790757522939572632e-02 2.648363515739658811e-03 4.951522307204271556e+00
8.790757522939572632e-02 2.657363515739658705e-03 5.419914904477167283e+00
8.790757522939572632e-02 2.666363515739659032e-03 5.917972169165892637e+00
8.790757522939572632e-02 2.675363515739658925e-03 6.445819268925191636e+00
8.790757522939572632e-02 2.684363515739658819e-03 7.003576692188602237e+00
8.790757522939572632e-02 2.693363515739658712e-03 7.591360227501496638e+00
8.790757522939572632e-02 2.702363515739658606e-03 8.209281120067686288e+00
8.790757522939572632e-02 2.711363515739658933e-03 8.857445916713032830e+00
8.790757522939572632e-02 2.720363515739658827e-03 9.535956601178810388e+00
8.790757522939572632e-02 2.729363515739658720e-03 1.024491059924415026e+01
8.790757522939572632e-02 2.738363515739659047e-03 1.098440081087235853e+01
8.790757522939572632e-02 2.747363515739658941e-03 1.175451564752026457e+01
8.790757522939572632e-02 2.756363515739658834e-03 1.255533906703024627e+01
8.790757522939572632e-02 2.765363515739658728e-03 1.338695058269999549e+01
8.790757522939572632e-02 2.774363515739658621e-03 1.424942535998999915e+01
8.790757522939572632e-02 2.783363515739658949e-03 1.514283423113104732e+01
8.790757522939572632e-02 2.792363515739658842e-03 1.606724371162093234e+01
8.790757522939572632e-02 2.801363515739658736e-03 1.702271607090611383e+01
8.790757522939572632e-02 2.810363515739659063e-03 1.800930936938820537e+01
8.790757522939572632e-02 2.819363515739658956e-03 1.902707750422987942e+01
8.790757522939572632e-02 2.828363515739658850e-03 2.007607025084658403e+01
8.790757522939572632e-02 2.837363515739658743e-03 2.115633331133503248e+01
8.790757522939572632e-02 2.846363515739658637e-03 2.226790835819403469e+01
8.790757522939572632e-02 2.855363515739658964e-03 2.341083308148168385e+01
8.790757522939572632e-02 2.864363515739658857e-03 2.458514123387837458e+01
8.833257522939573503e-02 2.144363515739658704e-03 2.045120022165482965e+01
8.833257522939573503e-02 2.153363515739658597e-03 1.958664522648658135e+01
8.833257522939573503e-02 2.162363515739658924e-03 1.873928690429207222e+01
8.833257522939573503e-02 2.171363515739658818e-03 1.790934363018240560e+01
8.833257522939573503e-02 2.180363515739658711e-03 1.709703895632932813e+01
8.833257522939573503e-02 2.189363515739658605e-03 1.630260127747735055e+01
8.833257522939573503e-02 2.198363515739658498e-03 1.552626349503205461e+01
8.833257522939573503e-02 2.207363515739658825e-03 1.476826268047804547e+01
8.833257522939573503e-02 2.216363515739658719e-03 1.402883973870794421e+01
8.833257522939573503e-02 2.225363515739658613e-03 1.330823907208340984e+01
8.833257522939573503e-02 2.234363515739658940e-03 1.260670824575893789e+01
8.833257522939573503e-02 2.243363515739658833e-03 1.192449765500626313e+01
8.833257522939573503e-02 2.252363515739658727e-03 1.126186019511530390e+01
8.833257522939573503e-02 2.261363515739658620e-03 1.061905093449726678e+01
8.833257522939573503e-02 2.270363515739658514e-03 9.996326791577217818e+00
8.833257522939573503e-02 2.279363515739658841e-03 9.393946216040234276e+00
8.833257522939573503e-02 2.288363515739658734e-03 8.812168874976833877e+00
8.833257522939573503e-02 2.297363515739658628e-03 8.251255344406416725e+00
8.833257522939573503e-02 2.306363515739658955e-03 7.711466806748177305e+00
8.833257522939573503e-02 2.315363515739658849e-03 7.193064754564460372e+00
8.833257522939573503e-02 2.324363515739658742e-03 6.696310701180124170e+00
8.833257522939573503e-02 2.333363515739658636e-03 6.221465898379364035e+00
8.833257522939573503e-02 2.342363515739658529e-03 5.768791061689768185e+00
8.833257522939573503e-02 2.351363515739658856e-03 5.338546103552374689e+00
8.833257522939573503e-02 2.360363515739658750e-03 4.930989874622667912e+00
8.833257522939573503e-02 2.369363515739658643e-03 4.546379913591835020e+00
8.833257522939573503e-02 2.378363515739658970e-03 4.184972205569835069e+00
8.833257522939573503e-02 2.387363515739658864e-03 3.847020949503445308e+00
8.833257522939573503e-02 2.396363515739658757e-03 3.532778334527648667e+00
8.833257522939573503e-02 2.405363515739658651e-03 3.242494325575393077e+00
8.833257522939573503e-02 2.414363515739658544e-03 2.976416458295688017e+00
8.833257522939573503e-02 2.423363515739658872e-03 2.734789643329662567e+00
8.833257522939573503e-02 2.432363515739658765e-03 2.517855980060829779e+00
8.833257522939573503e-02 2.441363515739658659e-03 2.325854579767536734e+00
8.833257522939573503e-02 2.450363515739658986e-03 2.159021398286057547e+00
8.833257522939573503e-02 2.459363515739658879e-03 2.017589078015674886e+00
8.833257522939573503e-02 2.468363515739658773e-03 1.901786799332370492e+00
8.833257522939573503e-02 2.477363515739658666e-03 1.811840141217800237e+00
8.833257522939573503e-02 2.486363515739658560e-03 1.747970951090252356e+00
8.833257522939573503e-02 2.495363515739658887e-03 1.710397223601859196e+00
8.833257522939573503e-02 2.504363515739658781e-03 1.699332988366421660e+00
8.833257522939573503e-02 2.513363515739658674e-03 1.714988206341701016e+00
8.833257522939573503e-02 2.522363515739659001e-03 1.757568674768862138e+00
8.833257522939573503e-02 2.531363515739658895e-03 1.827275940379735175e+00
8.833257522939573503e-02 2.540363515739658788e-03 1.924307239809905923e+00
8.833257522939573503e-02 2.549363515739658682e-03 2.048855352881361114e+00
8.833257522939573503e-02 2.558363515739658575e-03 2.201108652601504900e+00
8.833257522939573503e-02 2.567363515739658902e-03 2.381250974314099267e+00
8.833257522939573503e-02 2.576363515739658796e-03 2.589461585604425409e+00
8.833257522939573503e-02 2.585363515739658689e-03 2.825915144436208948e+00
8.833257522939573503e-02 2.594363515739659017e-03 3.090781718856732141e+00
8.833257522939573503e-02 2.603363515739658910e-03 3.384226520853729880e+00
8.833257522939573503e-02 2.612363515739658804e-03 3.706410269126280355e+00
8.833257522939573503e-02 2.621363515739658697e-03 4.057488890666576253e+00
8.833257522939573503e-02 2.630363515739658591e-03 4.437613557608045767e+00
8.833257522939573503e-02 2.639363515739658918e-03 4.846930796670591235e+00
8.833257522939573503e-02 2.648363515739658811e-03 5.285582310651506077e+00
8.833257522939573503e-02 2.657363515739658705e-03 5.753705101359031460e+00
8.833257522939573503e-02 2.666363515739659032e-03 6.251431446155351068e+00
8.833257522939573503e-02 2.675363515739658925e-03 6.778888909125811324e+00
8.833257522939573503e-02 2.684363515739658819e-03 7.336200355845477361e+00
8.833257522939573503e-02 2.693363515739658712e-03 7.923483936683993534e+00
8.833257522939573503e-02 2.702363515739658606e-03 8.540853229234272703e+00
8.833257522939573503e-02 2.711363515739658933e-03 9.188417103061425451e+00
8.833257522939573503e-02 2.720363515739658827e-03 9.866279843191676946e+00
8.833257522939573503e-02 2.729363515739658720e-03 1.057454115826860175e+01
8.833257522939573503e-02 2.738363515739659047e-03 1.131329621291737908e+01
8.833257522939573503e-02 2.747363515739658941e-03 1.208263566535609357e+01
8.833257522939573503e-02 2.756363515739658834e-03 1.288264570487589822e+01
8.833257522939573503e-02 2.765363515739658728e-03 1.371340804925412726e+01
8.833257522939573503e-02 2.774363515739658621e-03 1.457500008719554785e+01
8.833257522939573503e-02 2.783363515739658949e-03 1.546749476372869481e+01
8.833257522939573503e-02 2.792363515739658842e-03 1.639096081790793846e+01
8.833257522939573503e-02 2.801363515739658736e-03 1.734546264542311178e+01
8.833257522939573503e-02 2.810363515739659063e-03 1.833106043227590476e+01
8.833257522939573503e-02 2.819363515739658956e-03 1.934781019344492847e+01
8.833257522939573503e-02 2.828363515739658850e-03 2.039576380116503174e+01
8.833257522939573503e-02 2.837363515739658743e-03 2.147496904134160900e+01
8.833257522939573503e-02 2.846363515739658637e-03 2.258546965531431283e+01
8.833257522939573503e-02 2.855363515739658964e-03 2.372730538743380180e+01
8.833257522939573503e-02 2.864363515739658857e-03 2.490051203040408723e+01
8.875757522939572985e-02 2.144363515739658704e-03 2.065574742106005601e+01
8.875757522939572985e-02 2.153363515739658597e-03 1.979853378069023506e+01
8.875757522939572985e-02 2.162363515739658924e-03 1.895832096517651166e+01
8.875757522939572985e-02 2.171363515739658818e-03 1.813532833136977729e+01
8.875757522939572985e-02 2.180363515739658711e-03 1.732978053313163969e+01
8.875757522939572985e-02 2.189363515739658605e-03 1.654190718258169568e+01
8.875757522939572985e-02 2.198363515739658498e-03 1.577194250992985758e+01
8.875757522939572985e-02 2.207363515739658825e-03 1.502012502250877901e+01
8.875757522939572985e-02 2.216363515739658719e-03 1.428669716374426457e+01
8.875757522939572985e-02 2.225363515739658613e-03 1.357190497272628704e+01
8.875757522939572985e-02 2.234363515739658940e-03 1.287599774510871953e+01
8.875757522939572985e-02 2.243363515739658833e-03 1.219922769593713952e+01
8.875757522939572985e-02 2.252363515739658727e-03 1.154184962504470491e+01
8.875757522939572985e-02 2.261363515739658620e-03 1.090412058571516241e+01
8.875757522939572985e-02 2.270363515739658514e-03 1.028629955706949772e+01
8.875757522939572985e-02 2.279363515739658841e-03 9.688647120947138092e+00
8.875757522939572985e-02 2.288363515739658734e-03 9.111425143597301712e+00
8.875757522939572985e-02 2.297363515739658628e-03 8.554896462906668830e+00
8.875757522939572985e-02 2.306363515739658955e-03 8.019324581570373311e+00
8.875757522939572985e-02 2.315363515739658849e-03 7.504973366672544444e+00
8.875757522939572985e-02 2.324363515739658742e-03 7.012106756087035819e+00
8.875757522939572985e-02 2.333363515739658636e-03 6.540988472211239468e+00
8.875757522939572985e-02 2.342363515739658529e-03 6.091881743260756821e+00
8.875757522939572985e-02 2.351363515739658856e-03 5.665049032588655109e+00
8.875757522939572985e-02 2.360363515739658750e-03 5.260751776262310386e+00
8.875757522939572985e-02 2.369363515739658643e-03 4.879250129219570908e+00
8.875757522939572985e-02 2.378363515739658970e-03 4.520802720183297652e+00
8.875757522939572985e-02 2.387363515739658864e-03 4.185666415634585746e+00
8.875757522939572985e-02 2.396363515739658757e-03 3.874096092959092630e+00
8.875757522939572985e-02 2.405363515739658651e-03 3.586344422878511295e+00
8.875757522939572985e-02 2.414363515739658544e-03 3.322661661376542952e+00
8.875757522939572985e-02 2.423363515739658872e-03 3.083295451148813981e+00
8.875757522939572985e-02 2.432363515739658765e-03 2.868490632551271347e+00
8.875757522939572985e-02 2.441363515739658659e-03 2.678489064248225304e+00
8.875757522939572985e-02 2.450363515739658986e-03 2.513529453354323095e+00
8.875757522939572985e-02 2.459363515739658879e-03 2.373847195167599011e+00
8.875757522939572985e-02 2.468363515739658773e-03 2.259674222370762209e+00
8.875757522939572985e-02 2.477363515739658666e-03 2.171238863670311048e+00
8.875757522939572985e-02 2.486363515739658560e-03 2.108765711670315568e+00
8.875757522939572985e-02 2.495363515739658887e-03 2.072475499946762056e+00
8.875757522939572985e-02 2.504363515739658781e-03 2.062584989085252118e+00
8.875757522939572985e-02 2.513363515739658674e-03 2.079306861595767941e+00
8.875757522939572985e-02 2.522363515739659001e-03 2.122849625424663600e+00
8.875757522939572985e-02 2.531363515739658895e-03 2.193417525928538225e+00
8.875757522939572985e-02 2.540363515739658788e-03 2.291210466027877146e+00
8.875757522939572985e-02 2.549363515739658682e-03 2.416423953831866811e+00
8.875757522939572985e-02 2.558363515739658575e-03 2.569248961067984283e+00
8.875757522939572985e-02 2.567363515739658902e-03 2.749871981938014187e+00
8.875757522939572985e-02 2.576363515739658796e-03 2.958474907117903285e+00
8.875757522939572985e-02 2.585363515739658689e-03 3.195235000253575208e+00
8.875757522939572985e-02 2.594363515739659017e-03 3.460324922166051920e+00
8.875757522939572985e-02 2.603363515739658910e-03 3.753912442721826892e+00
8.875757522939572985e-02 2.612363515739658804e-03 4.076160837962987671e+00
8.875757522939572985e-02 2.621363515739658697e-03 4.427228566475974958e+00
8.875757522939572985e-02 2.630363515739658591e-03 4.807269312459624189e+00
8.875757522939572985e-02 2.639363515739658918e-03 5.216432095943019931e+00
8.875757522939572985e-02 2.648363515739658811e-03 5.654861092642335052e+00
8.875757522939572985e-02 2.657363515739658705e-03 6.122695757987997922e+00
8.875757522939572985e-02 2.666363515739659032e-03 6.620070803391030267e+00
8.875757522939572985e-02 2.675363515739658925e-03 7.147116207469565552e+00
8.875757522939572985e-02 2.684363515739658819e-03 7.703957230978204507e+00
8.875757522939572985e-02 2.693363515739658712e-03 8.290714403855673709e+00
8.875757522939572985e-02 2.702363515739658606e-03 8.907503654413545746e+00
8.875757522939572985e-02 2.711363515739658933e-03 9.554436192599638389e+00
8.875757522939572985e-02 2.720363515739658827e-03 1.023161862253530785e+01
8.875757522939572985e-02 2.729363515739658720e-03 1.093915295345740901e+01
8.875757522939572985e-02 2.738363515739659047e-03 1.167713663238541244e+01
8.875757522939572985e-02 2.747363515739658941e-03 1.244566258198355513e+01
8.875757522939572985e-02 2.756363515739658834e-03 1.324481922508587672e+01
8.875757522939572985e-02 2.765363515739658728e-03 1.407469054879621240e+01
8.875757522939572985e-02 2.774363515739658621e-03 1.493535610842346273e+01
8.875757522939572985e-02 2.783363515739658949e-03 1.582689107446915955e+01
8.875757522939572985e-02 2.792363515739658842e-03 1.674936634891108156e+01
8.875757522939572985e-02 2.801363515739658736e-03 1.770284849479818945e+01
8.875757522939572985e-02 2.810363515739659063e-03 1.868739984064328041e+01
8.875757522939572985e-02 2.819363515739658956e-03 1.970307855235020611e+01
8.875757522939572985e-02 2.828363515739658850e-03 2.074993859712029121e+01
8.875757522939572985e-02 2.837363515739658743e-03 2.182802986938352774e+01
8.875757522939572985e-02 2.846363515739658637e-03 2.293739819714821238e+01
8.875757522939572985e-02 2.855363515739658964e-03 2.407808539679686533e+01
8.875757522939572985e-02 2.864363515739658857e-03 2.525012931886104184e+01
8.918257522939572468e-02 2.144363515739658704e-03 2.089268825119708595e+01
8.918257522939572468e-02 2.153363515739658597e-03 2.004294211560770123e+01
8.918257522939572468e-02 2.162363515739658924e-03 1.920999803317258170e+01
8.918257522939572468e-02 2.171363515739658818e-03 1.839407634088141208e+01
8.918257522939572468e-02 2.180363515739658711e-03 1.759540279397364770e+01
8.918257522939572468e-02 2.189363515739658605e-03 1.681420822300353279e+01
8.918257522939572468e-02 2.198363515739658498e-03 1.605072818927439471e+01
8.918257522939572468e-02 2.207363515739658825e-03 1.530520263950924686e+01
8.918257522939572468e-02 2.216363515739658719e-03 1.457787556036200272e+01
8.918257522939572468e-02 2.225363515739658613e-03 1.386899463354879458e+01
8.918257522939572468e-02 2.234363515739658940e-03 1.317881089216982105e+01
8.918257522939572468e-02 2.243363515739658833e-03 1.250757837906749614e+01
8.918257522939572468e-02 2.252363515739658727e-03 1.185555380765859468e+01
8.918257522939572468e-02 2.261363515739658620e-03 1.122299622607616243e+01
8.918257522939572468e-02 2.270363515739658514e-03 1.061016668507747340e+01
8.918257522939572468e-02 2.279363515739658841e-03 1.001732791038941173e+01
8.918257522939572468e-02 2.288363515739658734e-03 9.444743980030040120e+00
8.918257522939572468e-02 2.297363515739658628e-03 8.892680007124539543e+00
8.918257522939572468e-02 2.306363515739658955e-03 8.361401828731942487e+00
8.918257522939572468e-02 2.315363515739658849e-03 7.851175701176970279e+00
8.918257522939572468e-02 2.324363515739658742e-03 7.362268002309377835e+00
8.918257522939572468e-02 2.333363515739658636e-03 6.894944941071429412e+00
8.918257522939572468e-02 2.342363515739658529e-03 6.449472274892258383e+00
8.918257522939572468e-02 2.351363515739658856e-03 6.026115035020751520e+00
8.918257522939572468e-02 2.360363515739658750e-03 5.625137260366187775e+00
8.918257522939572468e-02 2.369363515739658643e-03 5.246801739961455269e+00
8.918257522939572468e-02 2.378363515739658970e-03 4.891369764344887017e+00
8.918257522939572468e-02 2.387363515739658864e-03 4.559100886068819136e+00
8.918257522939572468e-02 2.396363515739658757e-03 4.250252689573272846e+00
8.918257522939572468e-02 2.405363515739658651e-03 3.965080570433514140e+00
8.918257522939572468e-02 2.414363515739658544e-03 3.703837524263036585e+00
8.918257522939572468e-02 2.423363515739658872e-03 3.466773945251617306e+00
8.918257522939572468e-02 2.432363515739658765e-03 3.254137434367606829e+00
8.918257522939572468e-02 2.441363515739658659e-03 3.066172617366675013e+00
8.918257522939572468e-02 2.450363515739658986e-03 2.903120972473033135e+00
8.918257522939572468e-02 2.459363515739658879e-03 2.765220667781335351e+00
8.918257522939572468e-02 2.468363515739658773e-03 2.652706408235900426e+00
8.918257522939572468e-02 2.477363515739658666e-03 2.565809292201294056e+00
8.918257522939572468e-02 2.486363515739658560e-03 2.504756677450728830e+00
8.918257522939572468e-02 2.495363515739658887e-03 2.469772056411244421e+00
8.918257522939572468e-02 2.504363515739658781e-03 2.461074940563349855e+00
8.918257522939572468e-02 2.513363515739658674e-03 2.478880753823460736e+00
8.918257522939572468e-02 2.522363515739659001e-03 2.523400734666921608e+00
8.918257522939572468e-02 2.531363515739658895e-03 2.594841846786010819e+00
8.918257522939572468e-02 2.540363515739658788e-03 2.693406698133372856e+00
8.918257522939572468e-02 2.549363515739658682e-03 2.819293487407236398e+00
8.918257522939572468e-02 2.558363515739658575e-03 2.972695861771654791e+00
8.918257522939572468e-02 2.567363515739658902e-03 3.153802974572244011e+00
8.918257522939572468e-02 2.576363515739658796e-03 3.362799358813134631e+00
8.918257522939572468e-02 2.585363515739658689e-03 3.599864902973905600e+00
8.918257522939572468e-02 2.594363515739659017e-03 3.865174814614277921e+00
8.918257522939572468e-02 2.603363515739658910e-03 4.158899636013273948e+00
8.918257522939572468e-02 2.612363515739658804e-03 4.481205023280921296e+00
8.918257522939572468e-02 2.621363515739658697e-03 4.832252019585524749e+00
8.918257522939572468e-02 2.630363515739658591e-03 5.212196933601973114e+00
8.918257522939572468e-02 2.639363515739658918e-03 5.621191203394772629e+00
8.918257522939572468e-02 2.648363515739658811e-03 6.059381527247211352e+00
8.918257522939572468e-02 2.657363515739658705e-03 6.526909832505708664e+00
8.918257522939572468e-02 2.666363515739659032e-03 7.023913282833149196e+00
8.918257522939572468e-02 2.675363515739658925e-03 7.550524289500089026e+00
8.918257522939572468e-02 2.684363515739658819e-03 8.106870526446272152e+00
8.918257522939572468e-02 2.693363515739658712e-03 8.693074948707391059e+00
8.918257522939572468e-02 2.702363515739658606e-03 9.309255770397982133e+00
8.918257522939572468e-02 2.711363515739658933e-03 9.955526642727562603e+00
8.918257522939572468e-02 2.720363515739658827e-03 1.063199647895365274e+01
8.918257522939572468e-02 2.729363515739658720e-03 1.133876960668058587e+01
8.918257522939572468e-02 2.738363515739659047e-03 1.207594577300588412e+01
8.918257522939572468e-02 2.747363515739658941e-03 1.284362018270437034e+01
8.918257522939572468e-02 2.756363515739658834e-03 1.364188352303577290e+01
8.918257522939572468e-02 2.765363515739658728e-03 1.447082202893031422e+01
8.918257522939572468e-02 2.774363515739658621e-03 1.533051747983884638e+01
8.918257522939572468e-02 2.783363515739658949e-03 1.622104727213272213e+01
8.918257522939572468e-02 2.792363515739658842e-03 1.714248449337279112e+01
8.918257522939572468e-02 2.801363515739658736e-03 1.809489789083394840e+01
8.918257522939572468e-02 2.810363515739659063e-03 1.907835205678182433e+01
8.918257522939572468e-02 2.819363515739658956e-03 2.009290710026292004e+01
8.918257522939572468e-02 2.828363515739658850e-03 2.113861923676924448e+01
8.918257522939572468e-02 2.837363515739658743e-03 2.221554047151150257e+01
8.918257522939572468e-02 2.846363515739658637e-03 2.332371873687631592e+01
8.918257522939572468e-02 2.855363515739658964e-03 2.446319793921085761e+01
8.918257522939572468e-02 2.864363515739658857e-03 2.563401800579620726e+01
8.960757522939573338e-02 2.144363515739658704e-03 2.116203859172159696e+01
8.960757522939573338e-02 2.153363515739658597e-03 2.031988629892381937e+01
8.960757522939573338e-02 2.162363515739658924e-03 1.949433436068349579e+01
8.960757522939573338e-02 2.171363515739658818e-03 1.868560409245688447e+01
8.960757522939573338e-02 2.180363515739658711e-03 1.789392235058389247e+01
8.960757522939573338e-02 2.189363515739658605e-03 1.711952118503310771e+01
8.960757522939573338e-02 2.198363515739658498e-03 1.636263749050183947e+01
8.960757522939573338e-02 2.207363515739658825e-03 1.562351265663821209e+01
8.960757522939573338e-02 2.216363515739658719e-03 1.490239221807073022e+01
8.960757522939573338e-02 2.225363515739658613e-03 1.419952550499024824e+01
8.960757522939573338e-02 2.234363515739658940e-03 1.351516529497015995e+01
8.960757522939573338e-02 2.243363515739658833e-03 1.284956746668896699e+01
8.960757522939573338e-02 2.252363515739658727e-03 1.220299065622614876e+01
8.960757522939573338e-02 2.261363515739658620e-03 1.157569591660293895e+01
8.960757522939573338e-02 2.270363515739658514e-03 1.096794638115804332e+01
8.960757522939573338e-02 2.279363515739658841e-03 1.038000693137874464e+01
8.960757522939573338e-02 2.288363515739658734e-03 9.812143869689265330e+00
8.960757522939573338e-02 2.297363515739658628e-03 9.264624597876348844e+00
8.960757522939573338e-02 2.306363515739658955e-03 8.737717301533194814e+00
8.960757522939573338e-02 2.315363515739658849e-03 8.231690641081769400e+00
8.960757522939573338e-02 2.324363515739658742e-03 7.746813449779921257e+00
8.960757522939573338e-02 2.333363515739658636e-03 7.283354439224495991e+00
8.960757522939573338e-02 2.342363515739658529e-03 6.841581912601810700e+00
8.960757522939573338e-02 2.351363515739658856e-03 6.421763486154389966e+00
8.960757522939573338e-02 2.360363515739658750e-03 6.024165819176658943e+00
8.960757522939573338e-02 2.369363515739658643e-03 5.649054352733600126e+00
8.960757522939573338e-02 2.378363515739658970e-03 5.296693057467706467e+00
8.960757522939573338e-02 2.387363515739658864e-03 4.967344190639522594e+00
8.960757522939573338e-02 2.396363515739658757e-03 4.661268062664106537e+00
8.960757522939573338e-02 2.405363515739658651e-03 4.378722813121072477e+00
8.960757522939573338e-02 2.414363515739658544e-03 4.119964196642825982e+00
8.960757522939573338e-02 2.423363515739658872e-03 3.885245378445262077e+00
8.960757522939573338e-02 2.432363515739658765e-03 3.674816739846818336e+00
8.960757522939573338e-02 2.441363515739658659e-03 3.488925693508946324e+00
8.960757522939573338e-02 2.450363515739658986e-03 3.327816508694382946e+00
8.960757522939573338e-02 2.459363515739658879e-03 3.191730146247635957e+00
8.960757522939573338e-02 2.468363515739658773e-03 3.080904103408357742e+00
8.960757522939573338e-02 2.477363515739658666e-03 2.995572268266101901e+00
8.960757522939573338e-02 2.486363515739658560e-03 2.935964783773243880e+00
8.960757522939573338e-02 2.495363515739658887e-03 2.902307921246034539e+00
8.960757522939573338e-02 2.504363515739658781e-03 2.894823963039442560e+00
8.960757522939573338e-02 2.513363515739658674e-03 2.913731094421194712e+00
8.960757522939573338e-02 2.522363515739659001e-03 2.959243304252794360e+00
8.960757522939573338e-02 2.531363515739658895e-03 3.031570294365366181e+00
8.960757522939573338e-02 2.540363515739658788e-03 3.130917397432284588e+00
8.960757522939573338e-02 2.549363515739658682e-03 3.257485522383120724e+00
8.960757522939573338e-02 2.558363515739658575e-03 3.411471011310510448e+00
8.960757522939573338e-02 2.567363515739658902e-03 3.593065696132242692e+00
8.960757522939573338e-02 2.576363515739658796e-03 3.802456771460953178e+00
8.960757522939573338e-02 2.585363515739658689e-03 4.039826769805159756e+00
8.960757522939573338e-02 2.594363515739659017e-03 4.305353524581590818e+00
8.960757522939573338e-02 2.603363515739658910e-03 4.599210189667900295e+00
8.960757522939573338e-02 2.612363515739658804e-03 4.921564999381331518e+00
8.960757522939573338e-02 2.621363515739658697e-03 5.272581571523829780e+00
8.960757522939573338e-02 2.630363515739658591e-03 5.652418765145370116e+00
8.960757522939573338e-02 2.639363515739658918e-03 6.061230547626649923e+00
8.960757522939573338e-02 2.648363515739658811e-03 6.499166127301322149e+00
8.960757522939573338e-02 2.657363515739658705e-03 6.966369921749475225e+00
8.960757522939573338e-02 2.666363515739659032e-03 7.462981565104968240e+00
8.960757522939573338e-02 2.675363515739658925e-03 7.989135919397170937e+00
8.960757522939573338e-02 2.684363515739658819e-03 8.544963089788581101e+00
8.960757522939573338e-02 2.693363515739658712e-03 9.130588443203208726e+00
8.960757522939573338e-02 2.702363515739658606e-03 9.746132590759799541e+00
8.960757522939573338e-02 2.711363515739658933e-03 1.039171154972328281e+01
8.960757522939573338e-02 2.720363515739658827e-03 1.106743659121960377e+01
8.960757522939573338e-02 2.729363515739658720e-03 1.177341437894395426e+01
8.960757522939573338e-02 2.738363515739659047e-03 1.250974697778954692e+01
8.960757522939573338e-02 2.747363515739658941e-03 1.327653189231185138e+01
8.960757522939573338e-02 2.756363515739658834e-03 1.407386209183280812e+01
8.960757522939573338e-02 2.765363515739658728e-03 1.490182615627460905e+01
8.960757522939573338e-02 2.774363515739658621e-03 1.576050795232103496e+01
8.960757522939573338e-02 2.783363515739658949e-03 1.664998719586125731e+01
8.960757522939573338e-02 2.792363515739658842e-03 1.757033917104948273e+01
8.960757522939573338e-02 2.801363515739658736e-03 1.852163483191250748e+01
8.960757522939573338e-02 2.810363515739659063e-03 1.950394086282844341e+01
8.960757522939573338e-02 2.819363515739658956e-03 2.051731972102888335e+01
8.960757522939573338e-02 2.828363515739658850e-03 2.156182968274558220e+01
8.960757522939573338e-02 2.837363515739658743e-03 2.263752488977766575e+01
8.960757522939573338e-02 2.846363515739658637e-03 2.374445539643542702e+01
8.960757522939573338e-02 2.855363515739658964e-03 2.488266721659678637e+01
8.960757522939573338e-02 2.864363515739658857e-03 2.605220237091739932e+01
9.003257522939572821e-02 2.144363515739658704e-03 2.146381399895662412e+01
9.003257522939572821e-02 2.153363515739658597e-03 2.062938207396766188e+01
9.003257522939572821e-02 2.162363515739658924e-03 1.981134587472675435e+01
9.003257522939572821e-02 2.171363515739658818e-03 1.900992769346791533e+01
9.003257522939572821e-02 2.180363515739658711e-03 1.822535548728401977e+01
9.003257522939572821e-02 2.189363515739658605e-03 1.745786252655253179e+01
9.003257522939572821e-02 2.198363515739658498e-03 1.670768704165354279e+01
9.003257522939572821e-02 2.207363515739658825e-03 1.597507186868770646e+01
9.003257522939572821e-02 2.216363515739658719e-03 1.526026409499891656e+01
9.003257522939572821e-02 2.225363515739658613e-03 1.456351470517287794e+01
9.003257522939572821e-02 2.234363515739658940e-03 1.388507822824416849e+01
9.003257522939572821e-02 2.243363515739658833e-03 1.322521238683017941e+01
9.003257522939572821e-02 2.252363515739658727e-03 1.258417774878952855e+01
9.003257522939572821e-02 2.261363515739658620e-03 1.196223738211651266e+01
9.003257522939572821e-02 2.270363515739658514e-03 1.135965651376963592e+01
9.003257522939572821e-02 2.279363515739658841e-03 1.077670219285428743e+01
9.003257522939572821e-02 2.288363515739658734e-03 1.021364295896549379e+01
9.003257522939572821e-02 2.297363515739658628e-03 9.670748516052157129e+00
9.003257522939572821e-02 2.306363515739658955e-03 9.148289412467335069e+00
9.003257522939572821e-02 2.315363515739658849e-03 8.646536727652545551e+00
9.003257522939572821e-02 2.324363515739658742e-03 8.165761765852352028e+00
9.003257522939572821e-02 2.333363515739658636e-03 7.706235757429482192e+00
9.003257522939572821e-02 2.342363515739658529e-03 7.268229568027123833e+00
9.003257522939572821e-02 2.351363515739658856e-03 6.852013416074470342e+00
9.003257522939572821e-02 2.360363515739658750e-03 6.457856598852316665e+00
9.003257522939572821e-02 2.369363515739658643e-03 6.086027227514392735e+00
9.003257522939572821e-02 2.378363515739658970e-03 5.736791971206429253e+00
9.003257522939572821e-02 2.387363515739658864e-03 5.410415810637431377e+00
9.003257522939572821e-02 2.396363515739658757e-03 5.107161801174498805e+00
9.003257522939572821e-02 2.405363515739658651e-03 4.827290845704084177e+00
9.003257522939572821e-02 2.414363515739658544e-03 4.571061477317158506e+00
9.003257522939572821e-02 2.423363515739658872e-03 4.338729651954764677e+00
9.003257522939572821e-02 2.432363515739658765e-03 4.130548551031068882e+00
9.003257522939572821e-02 2.441363515739658659e-03 3.946768394075064634e+00
9.003257522939572821e-02 2.450363515739658986e-03 3.787636261365065593e+00
9.003257522939572821e-02 2.459363515739658879e-03 3.653395926608283162e+00
9.003257522939572821e-02 2.468363515739658773e-03 3.544287699425211713e+00
9.003257522939572821e-02 2.477363515739658666e-03 3.460548277733579425e+00
9.003257522939572821e-02 2.486363515739658560e-03 3.402410609827228427e+00
9.003257522939572821e-02 2.495363515739658887e-03 3.370103765985533073e+00
9.003257522939572821e-02 2.504363515739658781e-03 3.363852819521270021e+00
9.003257522939572821e-02 2.513363515739658674e-03 3.383878737033484185e+00
9.003257522939572821e-02 2.522363515739659001e-03 3.430398277704370003e+00
9.003257522939572821e-02 2.531363515739658895e-03 3.503623901378347227e+00
9.003257522939572821e-02 2.540363515739658788e-03 3.603763685217955981e+00
9.003257522939572821e-02 2.549363515739658682e-03 3.731021268028683835e+00
9.003257522939572821e-02 2.558363515739658575e-03 3.885595706419820772e+00
9.003257522939572821e-02 2.567363515739658902e-03 4.067681530317514671e+00
9.003257522939572821e-02 2.576363515739658796e-03 4.277468615310766609e+00
9.003257522939572821e-02 2.585363515739658689e-03 4.515142157125382028e+00
9.003257522939572821e-02 2.594363515739659017e-03 4.780882634165692480e+00
9.003257522939572821e-02 2.603363515739658910e-03 5.074865831339621991e+00
9.003257522939572821e-02 2.612363515739658804e-03 5.397262579059230347e+00
9.003257522939572821e-02 2.621363515739658697e-03 5.748239089009388181e+00
9.003257522939572821e-02 2.630363515739658591e-03 6.127956789340061050e+00
9.003257522939572821e-02 2.639363515739658918e-03 6.536572195268917085e+00
9.003257522939572821e-02 2.648363515739658811e-03 6.974237043582689921e+00
9.003257522939572821e-02 2.657363515739658705e-03 7.441098260443283152e+00
9.003257522939572821e-02 2.666363515739659032e-03 7.937297968662306857e+00
9.003257522939572821e-02 2.675363515739658925e-03 8.462973499175262759e+00
9.003257522939572821e-02 2.684363515739658819e-03 9.018257406400294940e+00
9.003257522939572821e-02 2.693363515739658712e-03 9.603277487070869256e+00
9.003257522939572821e-02 2.702363515739658606e-03 1.021815676705639930e+01
9.003257522939572821e-02 2.711363515739658933e-03 1.086301364792379331e+01
9.003257522939572821e-02 2.720363515739658827e-03 1.153796177625574160e+01
9.003257522939572821e-02 2.729363515739658720e-03 1.224311025851417867e+01
9.003257522939572821e-02 2.738363515739659047e-03 1.297856333062540557e+01
9.003257522939572821e-02 2.747363515739658941e-03 1.374442086094248339e+01
9.003257522939572821e-02 2.756363515739658834e-03 1.454077816461798989e+01
9.003257522939572821e-02 2.765363515739658728e-03 1.536772599657828664e+01
9.003257522939572821e-02 2.774363515739658621e-03 1.622535066584472929e+01
9.003257522939572821e-02 2.783363515739658949e-03 1.711373405381820589e+01
9.003257522939572821e-02 2.792363515739658842e-03 1.803295367046339948e+01
9.003257522939572821e-02 2.801363515739658736e-03 1.898308268756503026e+01
9.003257522939572821e-02 2.810363515739659063e-03 1.996418998941354062e+01
9.003257522939572821e-02 2.819363515739658956e-03 2.097634021763118994e+01
9.003257522939572821e-02 2.828363515739658850e-03 2.201959381761534473e+01
9.003257522939572821e-02 2.837363515739658743e-03 2.309400708543475389e+01
9.003257522939572821e-02 2.846363515739658637e-03 2.419963221500208306e+01
9.003257522939572821e-02 2.855363515739658964e-03 2.533651734544301348e+01
9.003257522939572821e-02 2.864363515739658857e-03 2.650470660852178639e+01
9.045757522939572304e-02 2.144363515739658704e-03 2.179802970532384165e+01
9.045757522939572304e-02 2.153363515739658597e-03 2.097144485913597123e+01
9.045757522939572304e-02 2.162363515739658924e-03 2.016104817637042856e+01
9.045757522939572304e-02 2.171363515739658818e-03 1.936706292429173004e+01
9.045757522939572304e-02 2.180363515739658711e-03 1.858971816038294378e+01
9.045757522939572304e-02 2.189363515739658605e-03 1.782924837644119975e+01
9.045757522939572304e-02 2.198363515739658498e-03 1.708589314076712640e+01
9.045757522939572304e-02 2.207363515739658825e-03 1.635989673946377820e+01
9.045757522939572304e-02 2.216363515739658719e-03 1.565150781732117480e+01
9.045757522939572304e-02 2.225363515739658613e-03 1.496097901924318307e+01
9.045757522939572304e-02 2.234363515739658940e-03 1.428856663278318706e+01
9.045757522939572304e-02 2.243363515739658833e-03 1.363453023260862551e+01
9.045757522939572304e-02 2.252363515739658727e-03 1.299913232751154624e+01
9.045757522939572304e-02 2.261363515739658620e-03 1.238263801061876279e+01
9.045757522939572304e-02 2.270363515739658514e-03 1.178531461356394061e+01
9.045757522939572304e-02 2.279363515739658841e-03 1.120743136504941617e+01
9.045757522939572304e-02 2.288363515739658734e-03 1.064925905460793842e+01
9.045757522939572304e-02 2.297363515739658628e-03 1.011106970195143617e+01
9.045757522939572304e-02 2.306363515739658955e-03 9.593136232511113803e+00
9.045757522939572304e-02 2.315363515739658849e-03 9.095732159743221246e+00
9.045757522939572304e-02 2.324363515739658742e-03 8.619131274527177311e+00
9.045757522939572304e-02 2.333363515739658636e-03 8.163607342221297358e+00
9.045757522939572304e-02 2.342363515739658529e-03 7.729433807717697391e+00
9.045757522939572304e-02 2.351363515739658856e-03 7.316883508887855214e+00
9.045757522939572304e-02 2.360363515739658750e-03 6.926228398745053028e+00
9.045757522939572304e-02 2.369363515739658643e-03 6.557739276644355186e+00
9.045757522939572304e-02 2.378363515739658970e-03 6.211685528762956210e+00
9.045757522939572304e-02 2.387363515739658864e-03 5.888334878053143484e+00
9.045757522939572304e-02 2.396363515739658757e-03 5.587953143983014570e+00
9.045757522939572304e-02 2.405363515739658651e-03 5.310804012073816693e+00
9.045757522939572304e-02 2.414363515739658544e-03 5.057148813493284933e+00
9.045757522939572304e-02 2.423363515739658872e-03 4.827246314613176992e+00
9.045757522939572304e-02 2.432363515739658765e-03 4.621352516873884042e+00
9.045757522939572304e-02 2.441363515739658659e-03 4.439720466661782439e+00
9.045757522939572304e-02 2.450363515739658986e-03 4.282600075404474183e+00
9.045757522939572304e-02 2.459363515739658879e-03 4.150237949796888870e+00
9.045757522939572304e-02 2.468363515739658773e-03 4.042877232041206526e+00
9.045757522939572304e-02 2.477363515739658666e-03 3.960757450127715629e+00
9.045757522939572304e-02 2.486363515739658560e-03 3.904114377866648056e+00
9.045757522939572304e-02 2.495363515739658887e-03 3.873179904685542851e+00
9.045757522939572304e-02 2.504363515739658781e-03 3.868181914974314850e+00
9.045757522939572304e-02 2.513363515739658674e-03 3.889344176762932648e+00
9.045757522939572304e-02 2.522363515739659001e-03 3.936886239542928934e+00
9.045757522939572304e-02 2.531363515739658895e-03 4.011023341080573346e+00
9.045757522939572304e-02 2.540363515739658788e-03 4.111966322868482848e+00
9.045757522939572304e-02 2.549363515739658682e-03 4.239921554031894857e+00
9.045757522939572304e-02 2.558363515739658575e-03 4.395090883150629679e+00
9.045757522939572304e-02 2.567363515739658902e-03 4.577671499818990242e+00
9.045757522939572304e-02 2.576363515739658796e-03 4.787855999254219341e+00
9.045757522939572304e-02 2.585363515739658689e-03 5.025832259693942206e+00
9.045757522939572304e-02 2.594363515739659017e-03 5.291783423644318418e+00
9.045757522939572304e-02 2.603363515739658910e-03 5.585887926538219972e+00
9.045757522939572304e-02 2.612363515739658804e-03 5.908319177157437707e+00
9.045757522939572304e-02 2.621363515739658697e-03 6.259246107185873598e+00
9.045757522939572304e-02 2.630363515739658591e-03 6.638832625817059352e+00
9.045757522939572304e-02 2.639363515739658918e-03 7.047237850189702613e+00
9.045757522939572304e-02 2.648363515739658811e-03 7.484616064023185800e+00
9.045757522939572304e-02 2.657363515739658705e-03 7.951116720390160708e+00
9.045757522939572304e-02 2.666363515739659032e-03 8.446884449022633135e+00
9.045757522939572304e-02 2.675363515739658925e-03 8.972059067893980000e+00
9.045757522939572304e-02 2.684363515739658819e-03 9.526775598713101090e+00
9.045757522939572304e-02 2.693363515739658712e-03 1.011116428597429717e+01
9.045757522939572304e-02 2.702363515739658606e-03 1.072535067649832285e+01
9.045757522939572304e-02 2.711363515739658933e-03 1.136945539943221206e+01
9.045757522939572304e-02 2.720363515739658827e-03 1.204359457731109728e+01
9.045757522939572304e-02 2.729363515739658720e-03 1.274787960362019135e+01
9.045757522939572304e-02 2.738363515739659047e-03 1.348241723184386842e+01
9.045757522939572304e-02 2.747363515739658941e-03 1.424730961859486911e+01
9.045757522939572304e-02 2.756363515739658834e-03 1.504265434712019101e+01
9.045757522939572304e-02 2.765363515739658728e-03 1.586854449640949838e+01
9.045757522939572304e-02 2.774363515739658621e-03 1.672506865197013326e+01
9.045757522939572304e-02 2.783363515739658949e-03 1.761231096956643682e+01
9.045757522939572304e-02 2.792363515739658842e-03 1.853035119162504429e+01
9.045757522939572304e-02 2.801363515739658736e-03 1.947926473831373073e+01
9.045757522939572304e-02 2.810363515739659063e-03 2.045912270670814337e+01
9.045757522939572304e-02 2.819363515739658956e-03 2.146999194039690906e+01
9.045757522939572304e-02 2.828363515739658850e-03 2.251193507157009321e+01
9.045757522939572304e-02 2.837363515739658743e-03 2.358501056819997643e+01
9.045757522939572304e-02 2.846363515739658637e-03 2.468927278146983895e+01
9.045757522939572304e-02 2.855363515739658964e-03 2.582477199344040741e+01
9.045757522939572304e-02 2.864363515739658857e-03 2.699155446475978692e+01
9.088257522939573174e-02 2.144363515739658704e-03 2.216470061878200681e+01
9.088257522939573174e-02 2.153363515739658597e-03 2.134608974730488740e+01
9.088257522939573174e-02 2.162363515739658924e-03 2.054345654011470401e+01
9.088257522939573174e-02 2.171363515739658818e-03 1.975702523772881136e+01
9.088257522939573174e-02 2.180363515739658711e-03 1.898702599763996091e+01
9.088257522939573174e-02 2.189363515739658605e-03 1.823369453398387918e+01
9.088257522939573174e-02 2.198363515739658498e-03 1.749727175528212797e+01
9.088257522939573174e-02 2.207363515739658825e-03 1.677800340115047106e+01
9.088257522939573174e-02 2.216363515739658719e-03 1.607613967860405069e+01
9.088257522939573174e-02 2.225363515739658613e-03 1.539193489877155230e+01
9.088257522939573174e-02 2.234363515739658940e-03 1.472564711480654864e+01
9.088257522939573174e-02 2.243363515739658833e-03 1.407753776161010251e+01
9.088257522939573174e-02 2.252363515739658727e-03 1.344787129806658754e+01
9.088257522939573174e-02 2.261363515739658620e-03 1.283691485265492815e+01
9.088257522939573174e-02 2.270363515739658514e-03 1.224493787278427703e+01
9.088257522939573174e-02 2.279363515739658841e-03 1.167221177880716709e+01
9.088257522939573174e-02 2.288363515739658734e-03 1.111900962305705320e+01
9.088257522939573174e-02 2.297363515739658628e-03 1.058560575463187092e+01
9.088257522939573174e-02 2.306363515739658955e-03 1.007227549046436366e+01
9.088257522939573174e-02 2.315363515739658849e-03 9.579294793122159035e+00
9.088257522939573174e-02 2.324363515739658742e-03 9.106939955824969957e+00
9.088257522939573174e-02 2.333363515739658636e-03 8.655487295264180148e+00
9.088257522939573174e-02 2.342363515739658529e-03 8.225212852443377187e+00
9.088257522939573174e-02 2.351363515739658856e-03 7.816392102057164948e+00
9.088257522939573174e-02 2.360363515739658750e-03 7.429299670683377599e+00
9.088257522939573174e-02 2.369363515739658643e-03 7.064209064110997360e+00
9.088257522939573174e-02 2.378363515739658970e-03 6.721392404128806675e+00
9.088257522939573174e-02 2.387363515739658864e-03 6.401120174887438452e+00
9.088257522939573174e-02 2.396363515739658757e-03 6.103660979155705490e+00
9.088257522939573174e-02 2.405363515739658651e-03 5.829281304581087397e+00
9.088257522939573174e-02 2.414363515739658544e-03 5.578245300021848152e+00
9.088257522939573174e-02 2.423363515739658872e-03 5.350814562199985858e+00
9.088257522939573174e-02 2.432363515739658765e-03 5.147247932530973458e+00
9.088257522939573174e-02 2.441363515739658659e-03 4.967801304382220451e+00
9.088257522939573174e-02 2.450363515739658986e-03 4.812727440523275391e+00
9.088257522939573174e-02 2.459363515739658879e-03 4.682275800881910754e+00
9.088257522939573174e-02 2.468363515739658773e-03 4.576692380560160700e+00
9.088257522939573174e-02 2.477363515739658666e-03 4.496219557882312756e+00
9.088257522939573174e-02 2.486363515739658560e-03 4.441095952463882668e+00
9.088257522939573174e-02 2.495363515739658887e-03 4.411556293143377161e+00
9.088257522939573174e-02 2.504363515739658781e-03 4.407831295596537302e+00
9.088257522939573174e-02 2.513363515739658674e-03 4.430147549400459184e+00
9.088257522939573174e-02 2.522363515739659001e-03 4.478727414478015589e+00
9.088257522939573174e-02 2.531363515739658895e-03 4.553788926473288257e+00
9.088257522939573174e-02 2.540363515739658788e-03 4.655545711087114569e+00
9.088257522939573174e-02 2.549363515739658682e-03 4.784206906882417343e+00
9.088257522939573174e-02 2.558363515739658575e-03 4.939977116079688813e+00
9.088257522939573174e-02 2.567363515739658902e-03 5.123056265496273909e+00
9.088257522939573174e-02 2.576363515739658796e-03 5.333639670071448791e+00
9.088257522939573174e-02 2.585363515739658689e-03 5.571917909847144301e+00
9.088257522939573174e-02 2.594363515739659017e-03 5.838076810623050505e+00
9.088257522939573174e-02 2.603363515739658910e-03 6.132297412180861329e+00
9.088257522939573174e-02 2.612363515739658804e-03 6.454755951605790187e+00
9.088257522939573174e-02 2.621363515739658697e-03 6.805623797928632257e+00
9.088257522939573174e-02 2.630363515739658591e-03 7.185067530744134956e+00
9.088257522939573174e-02 2.639363515739658918e-03 7.593248852691630191e+00
9.088257522939573174e-02 2.648363515739658811e-03 8.030324612894588654e+00
9.088257522939573174e-02 2.657363515739658705e-03 8.496446809679213175e+00
9.088257522939573174e-02 2.666363515739659032e-03 8.991762597932023482e+00
9.088257522939573174e-02 2.675363515739658925e-03 9.516414385450303826e+00
9.088257522939573174e-02 2.684363515739658819e-03 1.007053950694617583e+01
9.088257522939573174e-02 2.693363515739658712e-03 1.065427075713066074e+01
9.088257522939573174e-02 2.702363515739658606e-03 1.126773606976698261e+01
9.088257522939573174e-02 2.711363515739658933e-03 1.191105862909424218e+01
9.088257522939573174e-02 2.720363515739658827e-03 1.258435690743075952e+01
9.088257522939573174e-02 2.729363515739658720e-03 1.328774467777552104e+01
9.088257522939573174e-02 2.738363515739659047e-03 1.402133106739213986e+01
9.088257522939573174e-02 2.747363515739658941e-03 1.478522058261907546e+01
9.088257522939573174e-02 2.756363515739658834e-03 1.557951315045286833e+01
9.088257522939573174e-02 2.765363515739658728e-03 1.640430415813753484e+01
9.088257522939573174e-02 2.774363515739658621e-03 1.725968449477394984e+01
9.088257522939573174e-02 2.783363515739658949e-03 1.814574059714951204e+01
9.088257522939573174e-02 2.792363515739658842e-03 1.906255448192965218e+01
9.088257522939573174e-02 2.801363515739658736e-03 2.001020381264996217e+01
9.088257522939573174e-02 2.810363515739659063e-03 2.098876192400709328e+01
9.088257522939573174e-02 2.819363515739658956e-03 2.199829787916982582e+01
9.088257522939573174e-02 2.828363515739658850e-03 2.303887651471032427e+01
9.088257522939573174e-02 2.837363515739658743e-03 2.411055848810545399e+01
9.088257522939573174e-02 2.846363515739658637e-03 2.521340032547240639e+01
9.088257522939573174e-02 2.855363515739658964e-03 2.634745446952356929e+01
9.088257522939573174e-02 2.864363515739658857e-03 2.751276932747217074e+01
9.130757522939574045e-02 2.144363515739658704e-03 2.256384132226699535e+01
9.130757522939574045e-02 2.153363515739658597e-03 2.175333150528516057e+01
9.130757522939574045e-02 2.162363515739658924e-03 2.095858591335760934e+01
9.130757522939574045e-02 2.171363515739658818e-03 2.017982975843753479e+01
9.130757522939574045e-02 2.180363515739658711e-03 1.941729429760877679e+01
9.130757522939574045e-02 2.189363515739658605e-03 1.867121646828437065e+01
9.130757522939574045e-02 2.198363515739658498e-03 1.794183852144672642e+01
9.130757522939574045e-02 2.207363515739658825e-03 1.722940765376287686e+01
9.130757522939574045e-02 2.216363515739658719e-03 1.653417563921473743e+01
9.130757522939574045e-02 2.225363515739658613e-03 1.585639846114091256e+01
9.130757522939574045e-02 2.234363515739658940e-03 1.519633594538751709e+01
9.130757522939574045e-02 2.243363515739658833e-03 1.455425139525354439e+01
9.130757522939574045e-02 2.252363515739658727e-03 1.393041122900351070e+01
9.130757522939574045e-02 2.261363515739658620e-03 1.332508462065246135e+01
9.130757522939574045e-02 2.270363515739658514e-03 1.273854314462599291e+01
9.130757522939574045e-02 2.279363515739658841e-03 1.217106042497599105e+01
9.130757522939574045e-02 2.288363515739658734e-03 1.162291178977480399e+01
9.130757522939574045e-02 2.297363515739658628e-03 1.109437393125577387e+01
9.130757522939574045e-02 2.306363515739658955e-03 1.058572457232011743e+01
9.130757522939574045e-02 2.315363515739658849e-03 1.009724213979021101e+01
9.130757522939574045e-02 2.324363515739658742e-03 9.629205445090661897e+00
9.130757522939574045e-02 2.333363515739658636e-03 9.181893372643315843e+00
9.130757522939574045e-02 2.342363515739658529e-03 8.755584576531788343e+00
9.130757522939574045e-02 2.351363515739658856e-03 8.350557185744179378e+00
9.130757522939574045e-02 2.360363515739658750e-03 7.967088518314454859e+00
9.130757522939574045e-02 2.369363515739658643e-03 7.605454804846118577e+00
9.130757522939574045e-02 2.378363515739658970e-03 7.265930921430907574e+00
9.130757522939574045e-02 2.387363515739658864e-03 6.948790132441416745e+00
9.130757522939574045e-02 2.396363515739658757e-03 6.654303843282178832e+00
9.130757522939574045e-02 2.405363515739658651e-03 6.382741363246310584e+00
9.130757522939574045e-02 2.414363515739658544e-03 6.134369678717547458e+00
9.130757522939574045e-02 2.423363515739658872e-03 5.909453236657185471e+00
9.130757522939574045e-02 2.432363515739658765e-03 5.708253738608362937e+00
9.130757522939574045e-02 2.441363515739658659e-03 5.531029945093081324e+00
9.130757522939574045e-02 2.450363515739658986e-03 5.378037490499565365e+00
9.130757522939574045e-02 2.459363515739658879e-03 5.249528708372025676e+00
9.130757522939574045e-02 2.468363515739658773e-03 5.145752467039784506e+00
9.130757522939574045e-02 2.477363515739658666e-03 5.066954015560980906e+00
9.130757522939574045e-02 2.486363515739658560e-03 5.013374839733074850e+00
9.130757522939574045e-02 2.495363515739658887e-03 4.985252528132122052e+00
9.130757522939574045e-02 2.504363515739658781e-03 4.982820647997726837e+00
9.130757522939574045e-02 2.513363515739658674e-03 5.006308630697873241e+00
9.130757522939574045e-02 2.522363515739659001e-03 5.055941666679103719e+00
9.130757522939574045e-02 2.531363515739658895e-03 5.131940609536769671e+00
9.130757522939574045e-02 2.540363515739658788e-03 5.234521889129467809e+00
9.130757522939574045e-02 2.549363515739658682e-03 5.363897433283085547e+00
9.130757522939574045e-02 2.558363515739658575e-03 5.520274617569526754e+00
9.130757522939574045e-02 2.567363515739658902e-03 5.703856125648854913e+00
9.130757522939574045e-02 2.576363515739658796e-03 5.914840011633742733e+00
9.130757522939574045e-02 2.585363515739658689e-03 6.153419576730556173e+00
9.130757522939574045e-02 2.594363515739659017e-03 6.419783349223649793e+00
9.130757522939574045e-02 2.603363515739658910e-03 6.714115052308528675e+00
9.130757522939574045e-02 2.612363515739658804e-03 7.036593590832779910e+00
9.130757522939574045e-02 2.621363515739658697e-03 7.387392969014996424e+00
9.130757522939574045e-02 2.630363515739658591e-03 7.766682396069057859e+00
9.130757522939574045e-02 2.639363515739658918e-03 8.174626178747274707e+00
9.130757522939574045e-02 2.648363515739658811e-03 8.611383852191607957e+00
9.130757522939574045e-02 2.657363515739658705e-03 9.077109775630759714e+00
9.130757522939574045e-02 2.666363515739659032e-03 9.571953734588277030e+00
9.130757522939574045e-02 2.675363515739658925e-03 1.009606059604445250e+01
9.130757522939574045e-02 2.684363515739658819e-03 1.064957036226834930e+01
9.130757522939574045e-02 2.693363515739658712e-03 1.123261822858549408e+01
9.130757522939574045e-02 2.702363515739658606e-03 1.184533459018516055e+01
9.130757522939574045e-02 2.711363515739658933e-03 1.248784507624807816e+01
9.130757522939574045e-02 2.720363515739658827e-03 1.316027058223019708e+01
9.130757522939574045e-02 2.729363515739658720e-03 1.386272729059933795e+01
9.130757522939574045e-02 2.738363515739659047e-03 1.459532671645163759e+01
9.130757522939574045e-02 2.747363515739658941e-03 1.535817573681876524e+01
9.130757522939574045e-02 2.756363515739658834e-03 1.615137663498657616e+01
9.130757522939574045e-02 2.765363515739658728e-03 1.697502712138938818e+01
9.130757522939574045e-02 2.774363515739658621e-03 1.782922041536951951e+01
9.130757522939574045e-02 2.783363515739658949e-03 1.871404524848597362e+01
9.130757522939574045e-02 2.792363515739658842e-03 1.962958593326121104e+01
9.130757522939574045e-02 2.801363515739658736e-03 2.057592237708033167e+01
9.130757522939574045e-02 2.810363515739659063e-03 2.155313018901378541e+01
9.130757522939574045e-02 2.819363515739658956e-03 2.256128066257193154e+01
9.130757522939574045e-02 2.828363515739658850e-03 2.360044085630451605e+01
9.130757522939574045e-02 2.837363515739658743e-03 2.467067363479250730e+01
9.130757522939574045e-02 2.846363515739658637e-03 2.577203771673450206e+01
9.130757522939574045e-02 2.855363515739658964e-03 2.690458772311225744e+01
9.130757522939574045e-02 2.864363515739658857e-03 2.806837422545666527e+01
9.173257522939573527e-02 2.144363515739658704e-03 2.299546607312819901e+01
9.173257522939573527e-02 2.153363515739658597e-03 2.219318457325229588e+01
9.173257522939573527e-02 2.162363515739658924e-03 2.140645091583351700e+01
9.173257522939573527e-02 2.171363515739658818e-03 2.063549128239648667e+01
9.173257522939573527e-02 2.180363515739658711e-03 1.988053802914643597e+01
9.173257522939573527e-02 2.189363515739658605e-03 1.914182931769695983e+01
9.173257522939573527e-02 2.198363515739658498e-03 1.841960874373668844e+01
9.173257522939573527e-02 2.207363515739658825e-03 1.771412496451384300e+01
9.173257522939573527e-02 2.216363515739658719e-03 1.702563132575667737e+01
9.173257522939573527e-02 2.225363515739658613e-03 1.635438548896965472e+01
9.173257522939573527e-02 2.234363515739658940e-03 1.570064905981436709e+01
9.173257522939573527e-02 2.243363515739658833e-03 1.506468721822565726e+01
9.173257522939573527e-02 2.252363515739658727e-03 1.444676835111849300e+01
9.173257522939573527e-02 2.261363515739658620e-03 1.384716368836390643e+01
9.173257522939573527e-02 2.270363515739658514e-03 1.326614694261238014e+01
9.173257522939573527e-02 2.279363515739658841e-03 1.270399395376804819e+01
9.173257522939573527e-02 2.288363515739658734e-03 1.216098233865668021e+01
9.173257522939573527e-02 2.297363515739658628e-03 1.163739114646116946e+01
9.173257522939573527e-02 2.306363515739658955e-03 1.113350052058015649e+01
9.173257522939573527e-02 2.315363515739658849e-03 1.064959136737687118e+01
9.173257522939573527e-02 2.324363515739658742e-03 1.018594503236980131e+01
9.173257522939573527e-02 2.333363515739658636e-03 9.742842984232169101e+00
9.173257522939573527e-02 2.342363515739658529e-03 9.320566507182917348e+00
9.173257522939573527e-02 2.351363515739658856e-03 8.919396402058026752e+00
9.173257522939573527e-02 2.360363515739658750e-03 8.539612696418856785e+00
9.173257522939573527e-02 2.369363515739658643e-03 8.181494364066821845e+00
9.173257522939573527e-02 2.378363515739658970e-03 7.845319054222642308e+00
9.173257522939573527e-02 2.387363515739658864e-03 7.531362830630456529e+00
9.173257522939573527e-02 2.396363515739658757e-03 7.239899920706847070e+00
9.173257522939573527e-02 2.405363515739658651e-03 6.971202475126091258e+00
9.173257522939573527e-02 2.414363515739658544e-03 6.725540337600222074e+00
9.173257522939573527e-02 2.423363515739658872e-03 6.503180825432679057e+00
9.173257522939573527e-02 2.432363515739658765e-03 6.304388520459809797e+00
9.173257522939573527e-02 2.441363515739658659e-03 6.129425070671430831e+00
9.173257522939573527e-02 2.450363515739658986e-03 5.978549002468838580e+00
9.173257522939573527e-02 2.459363515739658879e-03 5.852015543410033160e+00
9.173257522939573527e-02 2.468363515739658773e-03 5.750076455559252508e+00
9.173257522939573527e-02 2.477363515739658666e-03 5.672979879155576555e+00
9.173257522939573527e-02 2.486363515739658560e-03 5.620970186621690345e+00
9.173257522939573527e-02 2.495363515739658887e-03 5.594287846687478805e+00
9.173257522939573527e-02 2.504363515739658781e-03 5.593169298522497002e+00
9.173257522939573527e-02 2.513363515739658674e-03 5.617846835568997221e+00
9.173257522939573527e-02 2.522363515739659001e-03 5.668548498999399499e+00
9.173257522939573527e-02 2.531363515739658895e-03 5.745497980490796408e+00
9.173257522939573527e-02 2.540363515739658788e-03 5.848914534037390922e+00
9.173257522939573527e-02 2.549363515739658682e-03 5.979012896636021424e+00
9.173257522939573527e-02 2.558363515739658575e-03 6.136003236983668785e+00
9.173257522939573527e-02 2.567363515739658902e-03 6.320091015212852881e+00
9.173257522939573527e-02 2.576363515739658796e-03 6.531477044146157596e+00
9.173257522939573527e-02 2.585363515739658689e-03 6.770357365513376635e+00
9.173257522939573527e-02 2.594363515739659017e-03 7.036923229359302923e+00
9.173257522939573527e-02 2.603363515739658910e-03 7.331361061390822442e+00
9.173257522939573527e-02 2.612363515739658804e-03 7.653852453624580221e+00
9.173257522939573527e-02 2.621363515739658697e-03 8.004574121680917642e+00
9.173257522939573527e-02 2.630363515739658591e-03 8.383697818606407282e+00
9.173257522939573527e-02 2.639363515739658918e-03 8.791390516613347472e+00
9.173257522939573527e-02 2.648363515739658811e-03 9.227814263139265449e+00
9.173257522939573527e-02 2.657363515739658705e-03 9.693126186933199051e+00
9.173257522939573527e-02 2.666363515739659032e-03 1.018747854319437351e+01
9.173257522939573527e-02 2.675363515739658925e-03 1.071101872193665372e+01
9.173257522939573527e-02 2.684363515739658819e-03 1.126388929620398471e+01
9.173257522939573527e-02 2.693363515739658712e-03 1.184622788644540492e+01
9.173257522939573527e-02 2.702363515739658606e-03 1.245816743605033139e+01
9.173257522939573527e-02 2.711363515739658933e-03 1.309983601653331675e+01
9.173257522939573527e-02 2.720363515739658827e-03 1.377135695627831069e+01
9.173257522939573527e-02 2.729363515739658720e-03 1.447284888707210371e+01
9.173257522939573527e-02 2.738363515739659047e-03 1.520442570674524063e+01
9.173257522939573527e-02 2.747363515739658941e-03 1.596619668872372699e+01
9.173257522939573527e-02 2.756363515739658834e-03 1.675826648230818705e+01
9.173257522939573527e-02 2.765363515739658728e-03 1.758073516272222037e+01
9.173257522939573527e-02 2.774363515739658621e-03 1.843369827136612571e+01
9.173257522939573527e-02 2.783363515739658949e-03 1.931724686327279983e+01
9.173257522939573527e-02 2.792363515739658842e-03 2.023146755088819759e+01
9.173257522939573527e-02 2.801363515739658736e-03 2.117644253540444765e+01
9.173257522939573527e-02 2.810363515739659063e-03 2.215224968708307074e+01
9.173257522939573527e-02 2.819363515739658956e-03 2.315896255727520270e+01
9.173257522939573527e-02 2.828363515739658850e-03 2.419665044406437460e+01
9.173257522939573527e-02 2.837363515739658743e-03 2.526537843674887540e+01
9.173257522939573527e-02 2.846363515739658637e-03 2.636520746421356876e+01
9.173257522939573527e-02 2.855363515739658964e-03 2.749619434338487167e+01
9.173257522939573527e-02 2.864363515739658857e-03 2.865839182778918826e+01
9.215757522939573010e-02 2.144363515739658704e-03 2.345958880261409263e+01
9.215757522939573010e-02 2.153363515739658597e-03 2.266566306423109722e+01
9.215757522939573010e-02 2.162363515739658924e-03 2.188706583905749881e+01
9.215757522939573010e-02 2.171363515739658818e-03 2.112402427629601220e+01
9.215757522939573010e-02 2.180363515739658711e-03 2.037677183079969723e+01
9.215757522939573010e-02 2.189363515739658605e-03 1.964554788925309481e+01
9.215757522939573010e-02 2.198363515739658498e-03 1.893059739430148625e+01
9.215757522939573010e-02 2.207363515739658825e-03 1.823217046728544233e+01
9.215757522939573010e-02 2.216363515739658719e-03 1.755052203045826786e+01
9.215757522939573010e-02 2.225363515739658613e-03 1.688591142949937307e+01
9.215757522939573010e-02 2.234363515739658940e-03 1.623860205702843018e+01
9.215757522939573010e-02 2.243363515739658833e-03 1.560886097785370907e+01
9.215757522939573010e-02 2.252363515739658727e-03 1.499695855689790847e+01
9.215757522939573010e-02 2.261363515739658620e-03 1.440316809019574862e+01
9.215757522939573010e-02 2.270363515739658514e-03 1.382776543994984308e+01
9.215757522939573010e-02 2.279363515739658841e-03 1.327102867413648823e+01
9.215757522939573010e-02 2.288363515739658734e-03 1.273323771138379357e+01
9.215757522939573010e-02 2.297363515739658628e-03 1.221467397170144409e+01
9.215757522939573010e-02 2.306363515739658955e-03 1.171562003364979887e+01
9.215757522939573010e-02 2.315363515739658849e-03 1.123635929846776094e+01
9.215757522939573010e-02 2.324363515739658742e-03 1.077717566175280695e+01
9.215757522939573010e-02 2.333363515739658636e-03 1.033835319302980338e+01
9.215757522939573010e-02 2.342363515739658529e-03 9.920175823831783646e+00
9.215757522939573010e-02 2.351363515739658856e-03 9.522927044499311933e+00
9.215757522939573010e-02 2.360363515739658750e-03 9.146889610231625056e+00
9.215757522939573010e-02 2.369363515739658643e-03 8.792345256584184199e+00
9.215757522939573010e-02 2.378363515739658970e-03 8.459574424828844030e+00
9.215757522939573010e-02 2.387363515739658864e-03 8.148855997275887830e+00
9.215757522939573010e-02 2.396363515739658757e-03 7.860467042943383831e+00
9.215757522939573010e-02 2.405363515739658651e-03 7.594682573561186700e+00
9.215757522939573010e-02 2.414363515739658544e-03 7.351775310244960338e+00
9.215757522939573010e-02 2.423363515739658872e-03 7.132015460752285207e+00
9.215757522939573010e-02 2.432363515739658765e-03 6.935670507484729796e+00
9.215757522939573010e-02 2.441363515739658659e-03 6.763005006345878201e+00
9.215757522939573010e-02 2.450363515739658986e-03 6.614280396175246324e+00
9.215757522939573010e-02 2.459363515739658879e-03 6.489754819127284691e+00
9.215757522939573010e-02 2.468363515739658773e-03 6.389682951512241971e+00
9.215757522939573010e-02 2.477363515739658666e-03 6.314315845321317511e+00
9.215757522939573010e-02 2.486363515739658560e-03 6.263900780131763213e+00
9.215757522939573010e-02 2.495363515739658887e-03 6.238681125342310452e+00
9.215757522939573010e-02 2.504363515739658781e-03 6.238896212451180645e+00
9.215757522939573010e-02 2.513363515739658674e-03 6.264781217353259990e+00
9.215757522939573010e-02 2.522363515739659001e-03 6.316567052242106683e+00
9.215757522939573010e-02 2.531363515739658895e-03 6.394480267014870378e+00
9.215757522939573010e-02 2.540363515739658788e-03 6.498742959893348825e+00
9.215757522939573010e-02 2.549363515739658682e-03 6.629572696981739455e+00
9.215757522939573010e-02 2.558363515739658575e-03 6.787182440454756716e+00
9.215757522939573010e-02 2.567363515739658902e-03 6.971780505029272490e+00
9.215757522939573010e-02 2.576363515739658796e-03 7.183570423377005909e+00
9.215757522939573010e-02 2.585363515739658689e-03 7.422751016654189016e+00
9.215757522939573010e-02 2.594363515739659017e-03 7.689516275942168022e+00
9.215757522939573010e-02 2.603363515739658910e-03 7.984055403793234973e+00
9.215757522939573010e-02 2.612363515739658804e-03 8.306552568869705055e+00
9.215757522939573010e-02 2.621363515739658697e-03 8.657187211886679279e+00
9.215757522939573010e-02 2.630363515739658591e-03 9.036133816335762958e+00
9.215757522939573010e-02 2.639363515739658918e-03 9.443561953882095850e+00
9.215757522939573010e-02 2.648363515739658811e-03 9.879636285394354900e+00
9.215757522939573010e-02 2.657363515739658705e-03 1.034451655707655959e+01
9.215757522939573010e-02 2.666363515739659032e-03 1.083835760009904448e+01
9.215757522939573010e-02 2.675363515739658925e-03 1.136130935608676396e+01
9.215757522939573010e-02 2.684363515739658819e-03 1.191351690830092025e+01
9.215757522939573010e-02 2.693363515739658712e-03 1.249512047701509232e+01
9.215757522939573010e-02 2.702363515739658606e-03 1.310625543720297514e+01
9.215757522939573010e-02 2.711363515739658933e-03 1.374705236180537327e+01
9.215757522939573010e-02 2.720363515739658827e-03 1.441763704653610034e+01
9.215757522939573010e-02 2.729363515739658720e-03 1.511813054563307901e+01
9.215757522939573010e-02 2.738363515739659047e-03 1.584864920060178406e+01
9.215757522939573010e-02 2.747363515739658941e-03 1.660930468365913271e+01
9.215757522939573010e-02 2.756363515739658834e-03 1.740020403227626389e+01
9.215757522939573010e-02 2.765363515739658728e-03 1.822144969585062313e+01
9.215757522939573010e-02 2.774363515739658621e-03 1.907313955629430779e+01
9.215757522939573010e-02 2.783363515739658949e-03 1.995536701706296867e+01
9.215757522939573010e-02 2.792363515739658842e-03 2.086822100425487747e+01
9.215757522939573010e-02 2.801363515739658736e-03 2.181178602798550514e+01
9.215757522939573010e-02 2.810363515739659063e-03 2.278614224047046832e+01
9.215757522939573010e-02 2.819363515739658956e-03 2.379136546721204581e+01
9.215757522939573010e-02 2.828363515739658850e-03 2.482752726339109017e+01
9.215757522939573010e-02 2.837363515739658743e-03 2.589469496059061271e+01
9.215757522939573010e-02 2.846363515739658637e-03 2.699293171546756298e+01
9.215757522939573010e-02 2.855363515739658964e-03 2.812229655855483657e+01
9.215757522939573010e-02 2.864363515739658857e-03 2.928284444302553879e+01
9.258257522939573880e-02 2.144363515739658704e-03 2.395622311534359028e+01
9.258257522939573880e-02 2.153363515739658597e-03 2.317078076354337668e+01
9.258257522939573880e-02 2.162363515739658924e-03 2.240044464579958117e+01
9.258257522939573880e-02 2.171363515739658818e-03 2.164544287705368220e+01
9.258257522939573880e-02 2.180363515739658711e-03 2.090601001027695816e+01
9.258257522939573880e-02 2.189363515739658605e-03 2.018238665812148724e+01
9.258257522939573880e-02 2.198363515739658498e-03 1.947481911238705266e+01
9.258257522939573880e-02 2.207363515739658825e-03 1.878355896203154884e+01
9.258257522939573880e-02 2.216363515739658719e-03 1.810886271064137532e+01
9.258257522939573880e-02 2.225363515739658613e-03 1.745099139405189703e+01
9.258257522939573880e-02 2.234363515739658940e-03 1.681021019901155000e+01
9.258257522939573880e-02 2.243363515739658833e-03 1.618678808353624277e+01
9.258257522939573880e-02 2.252363515739658727e-03 1.558099739988423948e+01
9.258257522939573880e-02 2.261363515739658620e-03 1.499311352066931136e+01
9.258257522939573880e-02 2.270363515739658514e-03 1.442341446898907975e+01
9.258257522939573880e-02 2.279363515739658841e-03 1.387218055316876075e+01
9.258257522939573880e-02 2.288363515739658734e-03 1.333969400680413742e+01
9.258257522939573880e-02 2.297363515739658628e-03 1.282623863467748038e+01
9.258257522939573880e-02 2.306363515739658955e-03 1.233209946521103006e+01
9.258257522939573880e-02 2.315363515739658849e-03 1.185756240996900601e+01
9.258257522939573880e-02 2.324363515739658742e-03 1.140291393071507287e+01
9.258257522939573880e-02 2.333363515739658636e-03 1.096844071452667890e+01
9.258257522939573880e-02 2.342363515739658529e-03 1.055442935748615696e+01
9.258257522939573880e-02 2.351363515739658856e-03 1.016116605723127009e+01
9.258257522939573880e-02 2.360363515739658750e-03 9.788936314799144611e+00
9.258257522939573880e-02 2.369363515739658643e-03 9.438024646165814602e+00
9.258257522939573880e-02 2.378363515739658970e-03 9.108714303637810872e+00
9.258257522939573880e-02 2.387363515739658864e-03 8.801287007471017887e+00
9.258257522939573880e-02 2.396363515739658757e-03 8.516022687867604191e+00
9.258257522939573880e-02 2.405363515739658651e-03 8.253199237561062773e+00
9.258257522939573880e-02 2.414363515739658544e-03 8.013092275079912952e+00
9.258257522939573880e-02 2.423363515739658872e-03 7.795974918907546680e+00
9.258257522939573880e-02 2.432363515739658765e-03 7.602117572446019267e+00
9.258257522939573880e-02 2.441363515739658659e-03 7.431787719941979731e+00
9.258257522939573880e-02 2.450363515739658986e-03 7.285249733320455334e+00
9.258257522939573880e-02 2.459363515739658879e-03 7.162764689894999037e+00
9.258257522939573880e-02 2.468363515739658773e-03 7.064590200891558425e+00
9.258257522939573880e-02 2.477363515739658666e-03 6.990980250701881005e+00
9.258257522939573880e-02 2.486363515739658560e-03 6.942185046674495652e+00
9.258257522939573880e-02 2.495363515739658887e-03 6.918450879414791643e+00
9.258257522939573880e-02 2.504363515739658781e-03 6.920019993319755258e+00
9.258257522939573880e-02 2.513363515739658674e-03 6.947130467134144283e+00
9.258257522939573880e-02 2.522363515739659001e-03 7.000016104415834661e+00
9.258257522939573880e-02 2.531363515739658895e-03 7.078906333539151774e+00
9.258257522939573880e-02 2.540363515739658788e-03 7.184026117082709106e+00
9.258257522939573880e-02 2.549363515739658682e-03 7.315595870250803046e+00
9.258257522939573880e-02 2.558363515739658575e-03 7.473831388096897399e+00
9.258257522939573880e-02 2.567363515739658902e-03 7.658943801074968860e+00
9.258257522939573880e-02 2.576363515739658796e-03 7.871139487771557697e+00
9.258257522939573880e-02 2.585363515739658689e-03 8.110619954886402638e+00
9.258257522939573880e-02 2.594363515739659017e-03 8.377581999782677258e+00
9.258257522939573880e-02 2.603363515739658910e-03 8.672217510665149121e+00
9.258257522939573880e-02 2.612363515739658804e-03 8.994713485785581497e+00
9.258257522939573880e-02 2.621363515739658697e-03 9.345252013240582301e+00
9.258257522939573880e-02 2.630363515739658591e-03 9.724010256981244993e+00
9.258257522939573880e-02 2.639363515739658918e-03 1.013116044861985188e+01
9.258257522939573880e-02 2.648363515739658811e-03 1.056686988478381295e+01
9.258257522939573880e-02 2.657363515739658705e-03 1.103130093470818451e+01
9.258257522939573880e-02 2.666363515739659032e-03 1.152461103439358681e+01
9.258257522939573880e-02 2.675363515739658925e-03 1.204695270017558073e+01
9.258257522939573880e-02 2.684363515739658819e-03 1.259847355864158658e+01
9.258257522939573880e-02 2.693363515739658712e-03 1.317931639283480649e+01
9.258257522939573880e-02 2.702363515739658606e-03 1.378961905666821508e+01
9.258257522939573880e-02 2.711363515739658933e-03 1.442951465919159659e+01
9.258257522939573880e-02 2.720363515739658827e-03 1.509913146279606622e+01
9.258257522939573880e-02 2.729363515739658720e-03 1.579859295140462905e+01
9.258257522939573880e-02 2.738363515739659047e-03 1.652801799454991283e+01
9.258257522939573880e-02 2.747363515739658941e-03 1.728752060103161625e+01
9.258257522939573880e-02 2.756363515739658834e-03 1.807721024345502769e+01
9.258257522939573880e-02 2.765363515739658728e-03 1.889719175410229468e+01
9.258257522939573880e-02 2.774363515739658621e-03 1.974756539934034549e+01
9.258257522939573880e-02 2.783363515739658949e-03 2.062842692064251082e+01
9.258257522939573880e-02 2.792363515739658842e-03 2.153986758679903346e+01
9.258257522939573880e-02 2.801363515739658736e-03 2.248197423652234761e+01
9.258257522939573880e-02 2.810363515739659063e-03 2.345482930760940121e+01
9.258257522939573880e-02 2.819363515739658956e-03 2.445851093291352640e+01
9.258257522939573880e-02 2.828363515739658850e-03 2.549309293668719079e+01
9.258257522939573880e-02 2.837363515739658743e-03 2.655864491035410424e+01
9.258257522939573880e-02 2.846363515739658637e-03 2.765523225593156553e+01
9.258257522939573880e-02 2.855363515739658964e-03 2.878291623516125242e+01
9.258257522939573880e-02 2.864363515739658857e-03 2.994175401854923280e+01
9.300757522939573363e-02 2.144363515739658704e-03 2.448538228879655776e+01
9.300757522939573363e-02 2.153363515739658597e-03 2.370855112829124778e+01
9.300757522939573363e-02 2.162363515739658924e-03 2.294660096955041695e+01
9.300757522939573363e-02 2.171363515739658818e-03 2.219976089124750729e+01
9.300757522939573363e-02 2.180363515739658711e-03 2.146826654393632339e+01
9.300757522939573363e-02 2.189363515739658605e-03 2.075235976706719043e+01
9.300757522939573363e-02 2.198363515739658498e-03 2.005228820380850152e+01
9.300757522939573363e-02 2.207363515739658825e-03 1.936830491425789091e+01
9.300757522939573363e-02 2.216363515739658719e-03 1.870066798813027731e+01
9.300757522939573363e-02 2.225363515739658613e-03 1.804964015744528183e+01
9.300757522939573363e-02 2.234363515739658940e-03 1.741548841026016703e+01
9.300757522939573363e-02 2.243363515739658833e-03 1.679848360615844172e+01
9.300757522939573363e-02 2.252363515739658727e-03 1.619890009413805387e+01
9.300757522939573363e-02 2.261363515739658620e-03 1.561701533380639262e+01
9.300757522939573363e-02 2.270363515739658514e-03 1.505310952059753049e+01
9.300757522939573363e-02 2.279363515739658841e-03 1.450746521552443369e+01
9.300757522939573363e-02 2.288363515739658734e-03 1.398036698034965752e+01
9.300757522939573363e-02 2.297363515739658628e-03 1.347210101868026300e+01
9.300757522939573363e-02 2.306363515739658955e-03 1.298295482361098152e+01
9.300757522939573363e-02 2.315363515739658849e-03 1.251321683252675143e+01
9.300757522939573363e-02 2.324363515739658742e-03 1.206317608953625609e+01
9.300757522939573363e-02 2.333363515739658636e-03 1.163312191607408863e+01
9.300757522939573363e-02 2.342363515739658529e-03 1.122334359012583604e+01
9.300757522939573363e-02 2.351363515739658856e-03 1.083413003446057132e+01
9.300757522939573363e-02 2.360363515739658750e-03 1.046576951432913916e+01
9.300757522939573363e-02 2.369363515739658643e-03 1.011854934484321689e+01
9.300757522939573363e-02 2.378363515739658970e-03 9.792755608481030549e+00
9.300757522939573363e-02 2.387363515739658864e-03 9.488672882891052041e+00
9.300757522939573363e-02 2.396363515739658757e-03 9.206583979186660827e+00
9.300757522939573363e-02 2.405363515739658651e-03 8.946769691063451546e+00
9.300757522939573363e-02 2.414363515739658544e-03 8.709508554694394888e+00
9.300757522939573363e-02 2.423363515739658872e-03 8.495076619619879921e+00
9.300757522939573363e-02 2.432363515739658765e-03 8.303747230728134809e+00
9.300757522939573363e-02 2.441363515739658659e-03 8.135790821231495329e+00
9.300757522939573363e-02 2.450363515739658986e-03 7.991474716795352151e+00
9.300757522939573363e-02 2.459363515739658879e-03 7.871062950618892273e+00
9.300757522939573363e-02 2.468363515739658773e-03 7.774816089582003542e+00
9.300757522939573363e-02 2.477363515739658666e-03 7.702991071185039118e+00
9.300757522939573363e-02 2.486363515739658560e-03 7.655841051263251984e+00
9.300757522939573363e-02 2.495363515739658887e-03 7.633615262311167271e+00
9.300757522939573363e-02 2.504363515739658781e-03 7.636558882168429818e+00
9.300757522939573363e-02 2.513363515739658674e-03 7.664912912965320402e+00
9.300757522939573363e-02 2.522363515739659001e-03 7.718914070032241170e+00
9.300757522939573363e-02 2.531363515739658895e-03 7.798794680525901413e+00
9.300757522939573363e-02 2.540363515739658788e-03 7.904782591560859828e+00
9.300757522939573363e-02 2.549363515739658682e-03 8.037101087518095710e+00
9.300757522939573363e-02 2.558363515739658575e-03 8.195968947608747612e+00
9.300757522939573363e-02 2.567363515739658902e-03 8.381599813209362537e+00
9.300757522939573363e-02 2.576363515739658796e-03 8.594203064335403042e+00
9.300757522939573363e-02 2.585363515739658689e-03 8.833983087569691861e+00
9.300757522939573363e-02 2.594363515739659017e-03 9.101139388488633131e+00
9.300757522939573363e-02 2.603363515739658910e-03 9.395866615344829142e+00
9.300757522939573363e-02 2.612363515739658804e-03 9.718354506428937611e+00
9.300757522939573363e-02 2.621363515739658697e-03 1.006878786956943372e+01
9.300757522939573363e-02 2.630363515739658591e-03 1.044734656794921079e+01
9.300757522939573363e-02 2.639363515739658918e-03 1.085420551177921311e+01
9.300757522939573363e-02 2.648363515739658811e-03 1.128953465562184988e+01
9.300757522939573363e-02 2.657363515739658705e-03 1.175349900091512723e+01
9.300757522939573363e-02 2.666363515739659032e-03 1.224625860989564785e+01
9.300757522939573363e-02 2.675363515739658925e-03 1.276796859654811556e+01
9.300757522939573363e-02 2.684363515739658819e-03 1.331877915754839137e+01
9.300757522939573363e-02 2.693363515739658712e-03 1.389883560684185682e+01
9.300757522939573363e-02 2.702363515739658606e-03 1.450827838998876018e+01
9.300757522939573363e-02 2.711363515739658933e-03 1.514724308788035501e+01
9.300757522939573363e-02 2.720363515739658827e-03 1.581586047297625441e+01
9.300757522939573363e-02 2.729363515739658720e-03 1.651425653435964591e+01
9.300757522939573363e-02 2.738363515739659047e-03 1.724255251668009237e+01
9.300757522939573363e-02 2.747363515739658941e-03 1.800086495358956995e+01
9.300757522939573363e-02 2.756363515739658834e-03 1.878930571192140064e+01
9.300757522939573363e-02 2.765363515739658728e-03 1.960798202982508087e+01
9.300757522939573363e-02 2.774363515739658621e-03 2.045699656541145828e+01
9.300757522939573363e-02 2.783363515739658949e-03 2.133644741952841173e+01
9.300757522939573363e-02 2.792363515739658842e-03 2.224642822662897856e+01
9.300757522939573363e-02 2.801363515739658736e-03 2.318702815865034950e+01
9.300757522939573363e-02 2.810363515739659063e-03 2.415833198243498714e+01
9.300757522939573363e-02 2.819363515739658956e-03 2.516042013078438799e+01
9.300757522939573363e-02 2.828363515739658850e-03 2.619336872263190230e+01
9.300757522939573363e-02 2.837363515739658743e-03 2.725724962676102336e+01
9.300757522939573363e-02 2.846363515739658637e-03 2.835213050816932423e+01
9.300757522939573363e-02 2.855363515739658964e-03 2.947807487737586030e+01
9.300757522939573363e-02 2.864363515739658857e-03 3.063514213986209711e+01
9.343257522939572846e-02 2.144363515739658704e-03 2.504707927277652857e+01
9.343257522939572846e-02 2.153363515739658597e-03 2.427898728687077323e+01
9.343257522939572846e-02 2.162363515739658924e-03 2.352554811401594748e+01
9.343257522939572846e-02 2.171363515739658818e-03 2.278699179463453106e+01
9.343257522939572846e-02 2.180363515739658711e-03 2.206355507624354573e+01
9.343257522939572846e-02 2.189363515739658605e-03 2.135548102592471764e+01
9.343257522939572846e-02 2.198363515739658498e-03 2.066301864041142267e+01
9.343257522939572846e-02 2.207363515739658825e-03 1.998642245447305754e+01
9.343257522939572846e-02 2.216363515739658719e-03 1.932595214873637701e+01
9.343257522939572846e-02 2.225363515739658613e-03 1.868187215744504215e+01
9.343257522939572846e-02 2.234363515739658940e-03 1.805445127723251630e+01
9.343257522939572846e-02 2.243363515739658833e-03 1.744396227755302675e+01
9.343257522939572846e-02 2.252363515739658727e-03 1.685068151362665390e+01
9.343257522939572846e-02 2.261363515739658620e-03 1.627488854256031914e+01
9.343257522939572846e-02 2.270363515739658514e-03 1.571686574358309940e+01
9.343257522939572846e-02 2.279363515739658841e-03 1.517689794280570936e+01
9.343257522939572846e-02 2.288363515739658734e-03 1.465527204345485757e+01
9.343257522939572846e-02 2.297363515739658628e-03 1.415227666205211676e+01
9.343257522939572846e-02 2.306363515739658955e-03 1.366820177125501345e+01
9.343257522939572846e-02 2.315363515739658849e-03 1.320333834988016974e+01
9.343257522939572846e-02 2.324363515739658742e-03 1.275797804065857122e+01
9.343257522939572846e-02 2.333363515739658636e-03 1.233241281625615215e+01
9.343257522939572846e-02 2.342363515739658529e-03 1.192693465401751496e+01
9.343257522939572846e-02 2.351363515739658856e-03 1.154183521983966898e+01
9.343257522939572846e-02 2.360363515739658750e-03 1.117740556155743548e+01
9.343257522939572846e-02 2.369363515739658643e-03 1.083393581232095926e+01
9.343257522939572846e-02 2.378363515739658970e-03 1.051171490399585196e+01
9.343257522939572846e-02 2.387363515739658864e-03 1.021103029114956939e+01
9.343257522939572846e-02 2.396363515739658757e-03 9.932167685683594982e+00
9.343257522939572846e-02 2.405363515739658651e-03 9.675410802332834237e+00
9.343257522939572846e-02 2.414363515739658544e-03 9.441041115190245137e+00
9.343257522939572846e-02 2.423363515739658872e-03 9.229337625330146011e+00
9.343257522939572846e-02 2.432363515739658765e-03 9.040576639720455887e+00
9.343257522939572846e-02 2.441363515739658659e-03 8.875031561249755896e+00
9.343257522939572846e-02 2.450363515739658986e-03 8.732972690054083387e+00
9.343257522939572846e-02 2.459363515739658879e-03 8.614667036080135176e+00
9.343257522939572846e-02 2.468363515739658773e-03 8.520378142652958786e+00
9.343257522939572846e-02 2.477363515739658666e-03 8.450365921230485355e+00
9.343257522939572846e-02 2.486363515739658560e-03 8.404886496901525561e+00
9.343257522939572846e-02 2.495363515739658887e-03 8.384192064782752141e+00
9.343257522939572846e-02 2.504363515739658781e-03 8.388530756835308466e+00
9.343257522939572846e-02 2.513363515739658674e-03 8.418146519171017417e+00
9.343257522939572846e-02 2.522363515739659001e-03 8.473278999360360331e+00
9.343257522939572846e-02 2.531363515739658895e-03 8.554163443712496928e+00
9.343257522939572846e-02 2.540363515739658788e-03 8.661030712229177198e+00
9.343257522939572846e-02 2.549363515739658682e-03 8.794106768048635558e+00
9.343257522939572846e-02 2.558363515739658575e-03 8.953613184665726976e+00
9.343257522939572846e-02 2.567363515739658902e-03 9.139766866133953727e+00
9.343257522939572846e-02 2.576363515739658796e-03 9.352779786652462235e+00
9.343257522939572846e-02 2.585363515739658689e-03 9.592859108136252644e+00
9.343257522939572846e-02 2.594363515739659017e-03 9.860207220946250573e+00
9.343257522939572846e-02 2.603363515739658910e-03 1.015502152688398496e+01
9.343257522939572846e-02 2.612363515739658804e-03 1.047749452334406328e+01
9.343257522939572846e-02 2.621363515739658697e-03 1.082781375686570868e+01
9.343257522939572846e-02 2.630363515739658591e-03 1.120616180864956846e+01
9.343257522939572846e-02 2.639363515739658918e-03 1.161271628618922591e+01
9.343257522939572846e-02 2.648363515739658811e-03 1.204764982052424216e+01
9.343257522939572846e-02 2.657363515739658705e-03 1.251113006875183942e+01
9.343257522939572846e-02 2.666363515739659032e-03 1.300331972290862836e+01
9.343257522939572846e-02 2.675363515739658925e-03 1.352437652297797399e+01
9.343257522939572846e-02 2.684363515739658819e-03 1.407445325809189285e+01
9.343257522939572846e-02 2.693363515739658712e-03 1.465369780430373225e+01
9.343257522939572846e-02 2.702363515739658606e-03 1.526225317349351940e+01
9.343257522939572846e-02 2.711363515739658933e-03 1.590025745892202735e+01
9.343257522939572846e-02 2.720363515739658827e-03 1.656784397207624693e+01
9.343257522939572846e-02 2.729363515739658720e-03 1.726514119045654638e+01
9.343257522939572846e-02 2.738363515739659047e-03 1.799227276023665922e+01
9.343257522939572846e-02 2.747363515739658941e-03 1.874935788698670081e+01
9.343257522939572846e-02 2.756363515739658834e-03 1.953651066664954783e+01
9.343257522939572846e-02 2.765363515739658728e-03 2.035384083101038755e+01
9.343257522939572846e-02 2.774363515739658621e-03 2.120145343883976352e+01
9.343257522939572846e-02 2.783363515739658949e-03 2.207944899361260127e+01
9.343257522939572846e-02 2.792363515739658842e-03 2.298792348597086743e+01
9.343257522939572846e-02 2.801363515739658736e-03 2.392696844919956334e+01
9.343257522939572846e-02 2.810363515739659063e-03 2.489667100162151314e+01
9.343257522939572846e-02 2.819363515739658956e-03 2.589711387235720963e+01
9.343257522939572846e-02 2.828363515739658850e-03 2.692837551544172925e+01
9.343257522939572846e-02 2.837363515739658743e-03 2.799053008658418662e+01
9.343257522939572846e-02 2.846363515739658637e-03 2.908364753122694424e+01
9.343257522939572846e-02 2.855363515739658964e-03 3.020779362631239451e+01
9.343257522939572846e-02 2.864363515739658857e-03 3.136303002989691890e+01
9.385757522939573716e-02 2.144363515739658704e-03 2.564132668898460565e+01
9.385757522939573716e-02 2.153363515739658597e-03 2.488210203844445800e+01
9.385757522939573716e-02 2.162363515739658924e-03 2.413729905263480191e+01
9.385757522939573716e-02 2.171363515739658818e-03 2.340714873160132470e+01
9.385757522939573716e-02 2.180363515739658711e-03 2.269188891922934204e+01
9.385757522939573716e-02 2.189363515739658605e-03 2.199176391107019413e+01
9.385757522939573716e-02 2.198363515739658498e-03 2.130702405954238543e+01
9.385757522939573716e-02 2.207363515739658825e-03 2.063792537763984569e+01
9.385757522939573716e-02 2.216363515739658719e-03 1.998472914170011450e+01
9.385757522939573716e-02 2.225363515739658613e-03 1.934770149425318664e+01
9.385757522939573716e-02 2.234363515739658940e-03 1.872711304774682617e+01
9.385757522939573716e-02 2.243363515739658833e-03 1.812323848992676290e+01
9.385757522939573716e-02 2.252363515739658727e-03 1.753635619170827908e+01
9.385757522939573716e-02 2.261363515739658620e-03 1.696674781827235279e+01
9.385757522939573716e-02 2.270363515739658514e-03 1.641469794414277317e+01
9.385757522939573716e-02 2.279363515739658841e-03 1.588049367301871939e+01
9.385757522939573716e-02 2.288363515739658734e-03 1.536442426293635322e+01
9.385757522939573716e-02 2.297363515739658628e-03 1.486678075754312545e+01
9.385757522939573716e-02 2.306363515739658955e-03 1.438785562402009077e+01
9.385757522939573716e-02 2.315363515739658849e-03 1.392794239830269021e+01
9.385757522939573716e-02 2.324363515739658742e-03 1.348733533810414542e+01
9.385757522939573716e-02 2.333363515739658636e-03 1.306632908431103601e+01
9.385757522939573716e-02 2.342363515739658529e-03 1.266521833118409290e+01
9.385757522939573716e-02 2.351363515739658856e-03 1.228429750579024926e+01
9.385757522939573716e-02 2.360363515739658750e-03 1.192386045713422504e+01
9.385757522939573716e-02 2.369363515739658643e-03 1.158420015532695402e+01
9.385757522939573716e-02 2.378363515739658970e-03 1.126560840095325489e+01
9.385757522939573716e-02 2.387363515739658864e-03 1.096837554518216962e+01
9.385757522939573716e-02 2.396363515739658757e-03 1.069279022063054185e+01
9.385757522939573716e-02 2.405363515739658651e-03 1.043913908328173079e+01
9.385757522939573716e-02 2.414363515739658544e-03 1.020770656552357991e+01
9.385757522939573716e-02 2.423363515739658872e-03 9.998774640571497230e+00
9.385757522939573716e-02 2.432363515739658765e-03 9.812622598137664909e+00
9.385757522939573716e-02 2.441363515739658659e-03 9.649526831589270159e+00
9.385757522939573716e-02 2.450363515739658986e-03 9.509760636439892778e+00
9.385757522939573716e-02 2.459363515739658879e-03 9.393594020240499276e+00
9.385757522939573716e-02 2.468363515739658773e-03 9.301293523718840106e+00
9.385757522939573716e-02 2.477363515739658666e-03 9.233122053162816201e+00
9.385757522939573716e-02 2.486363515739658560e-03 9.189338723836016243e+00
9.385757522939573716e-02 2.495363515739658887e-03 9.170198714263250395e+00
9.385757522939573716e-02 2.504363515739658781e-03 9.175953131305135457e+00
9.385757522939573716e-02 2.513363515739658674e-03 9.206848885668563298e+00
9.385757522939573716e-02 2.522363515739659001e-03 9.263128673192653650e+00
9.385757522939573716e-02 2.531363515739658895e-03 9.345030491611538537e+00
9.385757522939573716e-02 2.540363515739658788e-03 9.452788111413525485e+00
9.385757522939573716e-02 2.549363515739658682e-03 9.586630616004271133e+00
9.385757522939573716e-02 2.558363515739658575e-03 9.746782369954161140e+00
9.385757522939573716e-02 2.567363515739658902e-03 9.933463148655533814e+00
9.385757522939573716e-02 2.576363515739658796e-03 1.014688778544919501e+01
9.385757522939573716e-02 2.585363515739658689e-03 1.038726631715709914e+01
9.385757522939573716e-02 2.594363515739659017e-03 1.065480385473026104e+01
9.385757522939573716e-02 2.603363515739658910e-03 1.094970068615830883e+01
9.385757522939573716e-02 2.612363515739658804e-03 1.127215206070340514e+01
9.385757522939573716e-02 2.621363515739658697e-03 1.162234828254881336e+01
9.385757522939573716e-02 2.630363515739658591e-03 1.200047466977960653e+01
9.385757522939573716e-02 2.639363515739658918e-03 1.240671154585660929e+01
9.385757522939573716e-02 2.648363515739658811e-03 1.284123423682265752e+01
9.385757522939573716e-02 2.657363515739658705e-03 1.330421307387527463e+01
9.385757522939573716e-02 2.666363515739659032e-03 1.379581340093008635e+01
9.385757522939573716e-02 2.675363515739658925e-03 1.431619558970564299e+01
9.385757522939573716e-02 2.684363515739658819e-03 1.486551505045352428e+01
9.385757522939573716e-02 2.693363515739658712e-03 1.544392224609683240e+01
9.385757522939573716e-02 2.702363515739658606e-03 1.605156273871207873e+01
9.385757522939573716e-02 2.711363515739658933e-03 1.668857721453767340e+01
9.385757522939573716e-02 2.720363515739658827e-03 1.735510148624743465e+01
9.385757522939573716e-02 2.729363515739658720e-03 1.805126655244944800e+01
9.385757522939573716e-02 2.738363515739659047e-03 1.877719862628387659e+01
9.385757522939573716e-02 2.747363515739658941e-03 1.953301917744099114e+01
9.385757522939573716e-02 2.756363515739658834e-03 2.031884496878862478e+01
9.385757522939573716e-02 2.765363515739658728e-03 2.113478810257137752e+01
9.385757522939573716e-02 2.774363515739658621e-03 2.198095606109998812e+01
9.385757522939573716e-02 2.783363515739658949e-03 2.285745175715183564e+01
9.385757522939573716e-02 2.792363515739658842e-03 2.376437356060679917e+01
9.385757522939573716e-02 2.801363515739658736e-03 2.470181538725259429e+01
9.385757522939573716e-02 2.810363515739659063e-03 2.566986670875084542e+01
9.385757522939573716e-02 2.819363515739658956e-03 2.666861260368628450e+01
9.385757522939573716e-02 2.828363515739658850e-03 2.769813384428547920e+01
9.385757522939573716e-02 2.837363515739658743e-03 2.875850690187272107e+01
9.385757522939573716e-02 2.846363515739658637e-03 2.984980401994030785e+01
9.385757522939573716e-02 2.855363515739658964e-03 3.097209325935025959e+01
9.385757522939573716e-02 2.864363515739658857e-03 3.212543854834657964e+01
9.428257522939573199e-02 2.144363515739658704e-03 2.626813683048814596e+01
9.428257522939573199e-02 2.153363515739658597e-03 2.551790785249451687e+01
9.428257522939573199e-02 2.162363515739658924e-03 2.478186642804072903e+01
9.428257522939573199e-02 2.171363515739658818e-03 2.406024451470071313e+01
9.428257522939573199e-02 2.180363515739658711e-03 2.335328105208250804e+01
9.428257522939573199e-02 2.189363515739658605e-03 2.266122156491414330e+01
9.428257522939573199e-02 2.198363515739658498e-03 2.198431776355934630e+01
9.428257522939573199e-02 2.207363515739658825e-03 2.132282714268993118e+01
9.428257522939573199e-02 2.216363515739658719e-03 2.067701257920029434e+01
9.428257522939573199e-02 2.225363515739658613e-03 2.004714192995149347e+01
9.428257522939573199e-02 2.234363515739658940e-03 1.943348763050974526e+01
9.428257522939573199e-02 2.243363515739658833e-03 1.883632629533607883e+01
9.428257522939573199e-02 2.252363515739658727e-03 1.825593832058612520e+01
9.428257522939573199e-02 2.261363515739658620e-03 1.769260749008677180e+01
9.428257522939573199e-02 2.270363515739658514e-03 1.714662058528929833e+01
9.428257522939573199e-02 2.279363515739658841e-03 1.661826699999150492e+01
9.428257522939573199e-02 2.288363515739658734e-03 1.610783836048253193e+01
9.428257522939573199e-02 2.297363515739658628e-03 1.561562815178652386e+01
9.428257522939573199e-02 2.306363515739658955e-03 1.514193135068140350e+01
9.428257522939573199e-02 2.315363515739658849e-03 1.468704406598280343e+01
9.428257522939573199e-02 2.324363515739658742e-03 1.425126318687071603e+01
9.428257522939573199e-02 2.333363515739658636e-03 1.383488603951550999e+01
9.428257522939573199e-02 2.342363515739658529e-03 1.343821005273323976e+01
9.428257522939573199e-02 2.351363515739658856e-03 1.306153243295486277e+01
9.428257522939573199e-02 2.360363515739658750e-03 1.270514984900123068e+01
9.428257522939573199e-02 2.369363515739658643e-03 1.236935812698274617e+01
9.428257522939573199e-02 2.378363515739658970e-03 1.205445195565900462e+01
9.428257522939573199e-02 2.387363515739658864e-03 1.176072460258112073e+01
9.428257522939573199e-02 2.396363515739658757e-03 1.148846764113042695e+01
9.428257522939573199e-02 2.405363515739658651e-03 1.123797068882024064e+01
9.428257522939573199e-02 2.414363515739658544e-03 1.100952115687951505e+01
9.428257522939573199e-02 2.423363515739658872e-03 1.080340401128958661e+01
9.428257522939573199e-02 2.432363515739658765e-03 1.061990154535047282e+01
9.428257522939573199e-02 2.441363515739658659e-03 1.045929316380014029e+01
9.428257522939573199e-02 2.450363515739658986e-03 1.032185517848554923e+01
9.428257522939573199e-02 2.459363515739658879e-03 1.020786061557046764e+01
9.428257522939573199e-02 2.468363515739658773e-03 1.011757903421263904e+01
9.428257522939573199e-02 2.477363515739658666e-03 1.005127635653965967e+01
9.428257522939573199e-02 2.486363515739658560e-03 1.000921470891299236e+01
9.428257522939573199e-02 2.495363515739658887e-03 9.991652361512905145e+00
9.428257522939573199e-02 2.504363515739658781e-03 9.998843243193931585e+00
9.428257522939573199e-02 2.513363515739658674e-03 1.003103733673501097e+01
9.428257522939573199e-02 2.522363515739659001e-03 1.008848021601275491e+01
9.428257522939573199e-02 2.531363515739658895e-03 1.017141302770406242e+01
9.428257522939573199e-02 2.540363515739658788e-03 1.028007239331978440e+01
9.428257522939573199e-02 2.549363515739658682e-03 1.041469032642160641e+01
9.428257522939573199e-02 2.558363515739658575e-03 1.057549410643682108e+01
9.428257522939573199e-02 2.567363515739658902e-03 1.076270640010105240e+01
9.428257522939573199e-02 2.576363515739658796e-03 1.097654491942390109e+01
9.428257522939573199e-02 2.585363515739658689e-03 1.121722255909591581e+01
9.428257522939573199e-02 2.594363515739659017e-03 1.148494730629275296e+01
9.428257522939573199e-02 2.603363515739658910e-03 1.177992216519649560e+01
9.428257522939573199e-02 2.612363515739658804e-03 1.210234527359105527e+01
9.428257522939573199e-02 2.621363515739658697e-03 1.245240968480365495e+01
9.428257522939573199e-02 2.630363515739658591e-03 1.283030347263397175e+01
9.428257522939573199e-02 2.639363515739658918e-03 1.323620969523150848e+01
9.428257522939573199e-02 2.648363515739658811e-03 1.367030639221823662e+01
9.428257522939573199e-02 2.657363515739658705e-03 1.413276658730998747e+01
9.428257522939573199e-02 2.666363515739659032e-03 1.462375829597331744e+01
9.428257522939573199e-02 2.675363515739658925e-03 1.514344453782311462e+01
9.428257522939573199e-02 2.684363515739658819e-03 1.569198335774299835e+01
9.428257522939573199e-02 2.693363515739658712e-03 1.626952783258283830e+01
9.428257522939573199e-02 2.702363515739658606e-03 1.687622610401163570e+01
9.428257522939573199e-02 2.711363515739658933e-03 1.751222143468979198e+01
9.428257522939573199e-02 2.720363515739658827e-03 1.817765217217944951e+01
9.428257522939573199e-02 2.729363515739658720e-03 1.887265186513550930e+01
9.428257522939573199e-02 2.738363515739659047e-03 1.959734923289934727e+01
9.428257522939573199e-02 2.747363515739658941e-03 2.035186819055272167e+01
9.428257522939573199e-02 2.756363515739658834e-03 2.113632811100356435e+01
9.428257522939573199e-02 2.765363515739658728e-03 2.195084342115629283e+01
9.428257522939573199e-02 2.774363515739658621e-03 2.279552408837614053e+01
9.428257522939573199e-02 2.783363515739658949e-03 2.367047545910676831e+01
9.428257522939573199e-02 2.792363515739658842e-03 2.457579827950533513e+01
9.428257522939573199e-02 2.801363515739658736e-03 2.551158888492145138e+01
9.428257522939573199e-02 2.810363515739659063e-03 2.647793911232477626e+01
9.428257522939573199e-02 2.819363515739658956e-03 2.747493640459688891e+01
9.428257522939573199e-02 2.828363515739658850e-03 2.850266387252517575e+01
9.428257522939573199e-02 2.837363515739658743e-03 2.956120031941176762e+01
9.428257522939573199e-02 2.846363515739658637e-03 3.065062030425795569e+01
9.428257522939573199e-02 2.855363515739658964e-03 3.177099418946559695e+01
9.428257522939573199e-02 2.864363515739658857e-03 3.292238819102348657e+01
9.470757522939572681e-02 2.144363515739658704e-03 2.692752166126857105e+01
9.470757522939572681e-02 2.153363515739658597e-03 2.618641686830815729e+01
9.470757522939572681e-02 2.162363515739658924e-03 2.545926255163581686e+01
9.470757522939572681e-02 2.171363515739658818e-03 2.474629162416911754e+01
9.470757522939572681e-02 2.180363515739658711e-03 2.404774412053481569e+01
9.470757522939572681e-02 2.189363515739658605e-03 2.336386679544645517e+01
9.470757522939572681e-02 2.198363515739658498e-03 2.269491271929612708e+01
9.470757522939572681e-02 2.207363515739658825e-03 2.204114087199846495e+01
9.470757522939572681e-02 2.216363515739658719e-03 2.140281573578695884e+01
9.470757522939572681e-02 2.225363515739658613e-03 2.078020688800111770e+01
9.470757522939572681e-02 2.234363515739658940e-03 2.017358859455842435e+01
9.470757522939572681e-02 2.243363515739658833e-03 1.958323940514466699e+01
9.470757522939572681e-02 2.252363515739658727e-03 1.900944175075059661e+01
9.470757522939572681e-02 2.261363515739658620e-03 1.845248154446321109e+01
9.470757522939572681e-02 2.270363515739658514e-03 1.791264778632628918e+01
9.470757522939572681e-02 2.279363515739658841e-03 1.739023217283843792e+01
9.470757522939572681e-02 2.288363515739658734e-03 1.688552871204817052e+01
9.470757522939572681e-02 2.297363515739658628e-03 1.639883334472474985e+01
9.470757522939572681e-02 2.306363515739658955e-03 1.593044357233625874e+01
9.470757522939572681e-02 2.315363515739658849e-03 1.548065809249627023e+01
9.470757522939572681e-02 2.324363515739658742e-03 1.504977644236859646e+01
9.470757522939572681e-02 2.333363515739658636e-03 1.463809865059468507e+01
9.470757522939572681e-02 2.342363515739658529e-03 1.424592489831056241e+01
9.470757522939572681e-02 2.351363515739658856e-03 1.387355518958227663e+01
9.470757522939572681e-02 2.360363515739658750e-03 1.352128903178211772e+01
9.470757522939572681e-02 2.369363515739658643e-03 1.318942512621308083e+01
9.470757522939572681e-02 2.378363515739658970e-03 1.287826106935941084e+01
9.470757522939572681e-02 2.387363515739658864e-03 1.258809306500594971e+01
9.470757522939572681e-02 2.396363515739658757e-03 1.231921564748299147e+01
9.470757522939572681e-02 2.405363515739658651e-03 1.207192141626106263e+01
9.470757522939572681e-02 2.414363515739658544e-03 1.184650078199243239e+01
9.470757522939572681e-02 2.423363515739658872e-03 1.164324172423292225e+01
9.470757522939572681e-02 2.432363515739658765e-03 1.146242956076181940e+01
9.470757522939572681e-02 2.441363515739658659e-03 1.130434672869208157e+01
9.470757522939572681e-02 2.450363515739658986e-03 1.116927257728175960e+01
9.470757522939572681e-02 2.459363515739658879e-03 1.105748317242139933e+01
9.470757522939572681e-02 2.468363515739658773e-03 1.096925111277928977e+01
9.470757522939572681e-02 2.477363515739658666e-03 1.090484544260058897e+01
9.470757522939572681e-02 2.486363515739658560e-03 1.086453114985815205e+01
9.470757522939572681e-02 2.495363515739658887e-03 1.084856952853132839e+01
9.470757522939572681e-02 2.504363515739658781e-03 1.085721769774269774e+01
9.470757522939572681e-02 2.513363515739658674e-03 1.089072855969433817e+01
9.470757522939572681e-02 2.522363515739659001e-03 1.094935068233198194e+01
9.470757522939572681e-02 2.531363515739658895e-03 1.103332819235978945e+01
9.470757522939572681e-02 2.540363515739658788e-03 1.114290067824046560e+01
9.470757522939572681e-02 2.549363515739658682e-03 1.127830310370293887e+01
9.470757522939572681e-02 2.558363515739658575e-03 1.143976568167224173e+01
9.470757522939572681e-02 2.567363515739658902e-03 1.162751399117726692e+01
9.470757522939572681e-02 2.576363515739658796e-03 1.184176864244128069e+01
9.470757522939572681e-02 2.585363515739658689e-03 1.208274540757307136e+01
9.470757522939572681e-02 2.594363515739659017e-03 1.235065513142538407e+01
9.470757522939572681e-02 2.603363515739658910e-03 1.264570369558040852e+01
9.470757522939572681e-02 2.612363515739658804e-03 1.296809194730693093e+01
9.470757522939572681e-02 2.621363515739658697e-03 1.331801583182803483e+01
9.470757522939572681e-02 2.630363515739658591e-03 1.369566616839662743e+01
9.470757522939572681e-02 2.639363515739658918e-03 1.410122876854441643e+01
9.470757522939572681e-02 2.648363515739658811e-03 1.453488440408821702e+01
9.470757522939572681e-02 2.657363515739658705e-03 1.499680880969097529e+01
9.470757522939572681e-02 2.666363515739659032e-03 1.548717269066011681e+01
9.470757522939572681e-02 2.675363515739658925e-03 1.600614173553063324e+01
9.470757522939572681e-02 2.684363515739658819e-03 1.655387663367756090e+01
9.470757522939572681e-02 2.693363515739658712e-03 1.713053309845648187e+01
9.470757522939572681e-02 2.702363515739658606e-03 1.773626187701469803e+01
9.470757522939572681e-02 2.711363515739658933e-03 1.837120880022601455e+01
9.470757522939572681e-02 2.720363515739658827e-03 1.903551481648955246e+01
9.470757522939572681e-02 2.729363515739658720e-03 1.972931599814617698e+01
9.470757522939572681e-02 2.738363515739659047e-03 2.045274360072622244e+01
9.470757522939572681e-02 2.747363515739658941e-03 2.120592409578861748e+01
9.470757522939572681e-02 2.756363515739658834e-03 2.198897921613067297e+01
9.470757522939572681e-02 2.765363515739658728e-03 2.280202599450760204e+01
9.470757522939572681e-02 2.774363515739658621e-03 2.364517681266497107e+01
9.470757522939572681e-02 2.783363515739658949e-03 2.451853944384637884e+01
9.470757522939572681e-02 2.792363515739658842e-03 2.542221710468155038e+01
9.470757522939572681e-02 2.801363515739658736e-03 2.635630848682379224e+01
9.470757522939572681e-02 2.810363515739659063e-03 2.732090784102999237e+01
9.470757522939572681e-02 2.819363515739658956e-03 2.831610499513814716e+01
9.470757522939572681e-02 2.828363515739658850e-03 2.934198539707213627e+01
9.470757522939572681e-02 2.837363515739658743e-03 3.039863021991286018e+01
9.470757522939572681e-02 2.846363515739658637e-03 3.148611634861143216e+01
9.470757522939572681e-02 2.855363515739658964e-03 3.260451646457423180e+01
9.470757522939572681e-02 2.864363515739658857e-03 3.375389908914732473e+01
9.513257522939573552e-02 2.144363515739658704e-03 2.761949281577918214e+01
9.513257522939573552e-02 2.153363515739658597e-03 2.688764089456387296e+01
9.513257522939573552e-02 2.162363515739658924e-03 2.616949940309498857e+01
9.513257522939573552e-02 2.171363515739658818e-03 2.546530220743218820e+01
9.513257522939573552e-02 2.180363515739658711e-03 2.477529043650267226e+01
9.513257522939573552e-02 2.189363515739658605e-03 2.409971207569336116e+01
9.513257522939573552e-02 2.198363515739658498e-03 2.343882155761079389e+01
9.513257522939573552e-02 2.207363515739658825e-03 2.279287935090010819e+01
9.513257522939573552e-02 2.216363515739658719e-03 2.216215154797120590e+01
9.513257522939573552e-02 2.225363515739658613e-03 2.154690945270138513e+01
9.513257522939573552e-02 2.234363515739658940e-03 2.094742916876739969e+01
9.513257522939573552e-02 2.243363515739658833e-03 2.036399118953610810e+01
9.513257522939573552e-02 2.252363515739658727e-03 1.979687999045117408e+01
9.513257522939573552e-02 2.261363515739658620e-03 1.924638362459407404e+01
9.513257522939573552e-02 2.270363515739658514e-03 1.871279332227337022e+01
9.513257522939573552e-02 2.279363515739658841e-03 1.819640309540025669e+01
9.513257522939573552e-02 2.288363515739658734e-03 1.769750934734415182e+01
9.513257522939573552e-02 2.297363515739658628e-03 1.721641048902708349e+01
9.513257522939573552e-02 2.306363515739658955e-03 1.675340656185531429e+01
9.513257522939573552e-02 2.315363515739658849e-03 1.630879886818334512e+01
9.513257522939573552e-02 2.324363515739658742e-03 1.588288960981699915e+01
9.513257522939573552e-02 2.333363515739658636e-03 1.547598153515903618e+01
9.513257522939573552e-02 2.342363515739658529e-03 1.508837759549706448e+01
9.513257522939573552e-02 2.351363515739658856e-03 1.472038061092300154e+01
9.513257522939573552e-02 2.360363515739658750e-03 1.437229294621275244e+01
9.513257522939573552e-02 2.369363515739658643e-03 1.404441619714222611e+01
9.513257522939573552e-02 2.378363515739658970e-03 1.373705088759075466e+01
9.513257522939573552e-02 2.387363515739658864e-03 1.345049617756703242e+01
9.513257522939573552e-02 2.396363515739658757e-03 1.318504958261220850e+01
9.513257522939573552e-02 2.405363515739658651e-03 1.294100670467938130e+01
9.513257522939573552e-02 2.414363515739658544e-03 1.271866097457873934e+01
9.513257522939573552e-02 2.423363515739658872e-03 1.251830340631371996e+01
9.513257522939573552e-02 2.432363515739658765e-03 1.234022236316243948e+01
9.513257522939573552e-02 2.441363515739658659e-03 1.218470333573722542e+01
9.513257522939573552e-02 2.450363515739658986e-03 1.205202873185245949e+01
9.513257522939573552e-02 2.459363515739658879e-03 1.194247776652750304e+01
9.513257522939573552e-02 2.468363515739658773e-03 1.185632592078653147e+01
9.513257522939573552e-02 2.477363515739658666e-03 1.179384530258519703e+01
9.513257522939573552e-02 2.486363515739658560e-03 1.175530412370207500e+01
9.513257522939573552e-02 2.495363515739658887e-03 1.174096663871435453e+01
9.513257522939573552e-02 2.504363515739658781e-03 1.175109300433118165e+01
9.513257522939573552e-02 2.513363515739658674e-03 1.178593914976838164e+01
9.513257522939573552e-02 2.522363515739659001e-03 1.184575665783378895e+01
9.513257522939573552e-02 2.531363515739658895e-03 1.193079265649291187e+01
9.513257522939573552e-02 2.540363515739658788e-03 1.204128972053180746e+01
9.513257522939573552e-02 2.549363515739658682e-03 1.217748573906587239e+01
9.513257522939573552e-02 2.558363515739658575e-03 1.233961401444216222e+01
9.513257522939573552e-02 2.567363515739658902e-03 1.252790292342083944e+01
9.513257522939573552e-02 2.576363515739658796e-03 1.274257603875011569e+01
9.513257522939573552e-02 2.585363515739658689e-03 1.298385202958527884e+01
9.513257522939573552e-02 2.594363515739659017e-03 1.325194461790030687e+01
9.513257522939573552e-02 2.603363515739658910e-03 1.354706254212587169e+01
9.513257522939573552e-02 2.612363515739658804e-03 1.386940949669642009e+01
9.513257522939573552e-02 2.621363515739658697e-03 1.421918422117542491e+01
9.513257522939573552e-02 2.630363515739658591e-03 1.459658033743042438e+01
9.513257522939573552e-02 2.639363515739658918e-03 1.500178642910853455e+01
9.513257522939573552e-02 2.648363515739658811e-03 1.543498601879727516e+01
9.513257522939573552e-02 2.657363515739658705e-03 1.589635757055705767e+01
9.513257522939573552e-02 2.666363515739659032e-03 1.638607449790347914e+01
9.513257522939573552e-02 2.675363515739658925e-03 1.690430517642434438e+01
9.513257522939573552e-02 2.684363515739658819e-03 1.745121296104375119e+01
9.513257522939573552e-02 2.693363515739658712e-03 1.802695620933744181e+01
9.513257522939573552e-02 2.702363515739658606e-03 1.863168830202417325e+01
9.513257522939573552e-02 2.711363515739658933e-03 1.926555766665157421e+01
9.513257522939573552e-02 2.720363515739658827e-03 1.992870784205504719e+01
9.513257522939573552e-02 2.729363515739658720e-03 2.062127745170201365e+01
9.513257522939573552e-02 2.738363515739659047e-03 2.134340031711687402e+01
9.513257522939573552e-02 2.747363515739658941e-03 2.209520543329003317e+01
9.513257522939573552e-02 2.756363515739658834e-03 2.287681702644928805e+01
9.513257522939573552e-02 2.765363515739658728e-03 2.368835466065112882e+01
9.513257522939573552e-02 2.774363515739658621e-03 2.452993315667961838e+01
9.513257522939573552e-02 2.783363515739658949e-03 2.540166275812592289e+01
9.513257522939573552e-02 2.792363515739658842e-03 2.630364913145152173e+01
9.513257522939573552e-02 2.801363515739658736e-03 2.723599336962453776e+01
9.513257522939573552e-02 2.810363515739659063e-03 2.819879215559902264e+01
9.513257522939573552e-02 2.819363515739658956e-03 2.919213770387582940e+01
9.513257522939573552e-02 2.828363515739658850e-03 3.021611784778744436e+01
9.513257522939573552e-02 2.837363515739658743e-03 3.127081611750296020e+01
9.513257522939573552e-02 2.846363515739658637e-03 3.235631175123521075e+01
9.513257522939573552e-02 2.855363515739658964e-03 3.347267976692486968e+01
9.513257522939573552e-02 2.864363515739658857e-03 3.461999100879344837e+01
9.555757522939573034e-02 2.144363515739658704e-03 2.834406159847779350e+01
9.555757522939573034e-02 2.153363515739658597e-03 2.762159140883252917e+01
9.555757522939573034e-02 2.162363515739658924e-03 2.691258862991773526e+01
9.555757522939573034e-02 2.171363515739658818e-03 2.621728807865443400e+01
9.555757522939573034e-02 2.180363515739658711e-03 2.553593197751675348e+01
9.555757522939573034e-02 2.189363515739658605e-03 2.486876954328752731e+01
9.555757522939573034e-02 2.198363515739658498e-03 2.421605657289589431e+01
9.555757522939573034e-02 2.207363515739658825e-03 2.357805502718528601e+01
9.555757522939573034e-02 2.216363515739658719e-03 2.295503261363964498e+01
9.555757522939573034e-02 2.225363515739658613e-03 2.234726236877273209e+01
9.555757522939573034e-02 2.234363515739658940e-03 2.175502224134569929e+01
9.555757522939573034e-02 2.243363515739658833e-03 2.117859467697448395e+01
9.555757522939573034e-02 2.252363515739658727e-03 2.061826620523302722e+01
9.555757522939573034e-02 2.261363515739658620e-03 2.007432702992670670e+01
9.555757522939573034e-02 2.270363515739658514e-03 1.954707062342137647e+01
9.555757522939573034e-02 2.279363515739658841e-03 1.903679332575845251e+01
9.555757522939573034e-02 2.288363515739658734e-03 1.854379394928380975e+01
9.555757522939573034e-02 2.297363515739658628e-03 1.806837338959311978e+01
9.555757522939573034e-02 2.306363515739658955e-03 1.761083424334290726e+01
9.555757522939573034e-02 2.315363515739658849e-03 1.717148043366827892e+01
9.555757522939573034e-02 2.324363515739658742e-03 1.675061684375188520e+01
9.555757522939573034e-02 2.333363515739658636e-03 1.634854895914415351e+01
9.555757522939573034e-02 2.342363515739658529e-03 1.596558251925242189e+01
9.555757522939573034e-02 2.351363515739658856e-03 1.560202317867535271e+01
9.555757522939573034e-02 2.360363515739658750e-03 1.525817617854559671e+01
9.555757522939573034e-02 2.369363515739658643e-03 1.493434602853213278e+01
9.555757522939573034e-02 2.378363515739658970e-03 1.463083619964012883e+01
9.555757522939573034e-02 2.387363515739658864e-03 1.434794882822134809e+01
9.555757522939573034e-02 2.396363515739658757e-03 1.408598443143208101e+01
9.555757522939573034e-02 2.405363515739658651e-03 1.384524163431805732e+01
9.555757522939573034e-02 2.414363515739658544e-03 1.362601690869209392e+01
9.555757522939573034e-02 2.423363515739658872e-03 1.342860432399007209e+01
9.555757522939573034e-02 2.432363515739658765e-03 1.325329531012093298e+01
9.555757522939573034e-02 2.441363515739658659e-03 1.310037853195117918e+01
9.555757522939573034e-02 2.450363515739658986e-03 1.297013927360436014e+01
9.555757522939573034e-02 2.459363515739658879e-03 1.286285984871270216e+01
9.555757522939573034e-02 2.468363515739658773e-03 1.277881899877903038e+01
9.555757522939573034e-02 2.477363515739658666e-03 1.271829182043657624e+01
9.555757522939573034e-02 2.486363515739658560e-03 1.268154960002229359e+01
9.555757522939573034e-02 2.495363515739658887e-03 1.266885965966847039e+01
9.555757522939573034e-02 2.504363515739658781e-03 1.268048521473517098e+01
9.555757522939573034e-02 2.513363515739658674e-03 1.271668524244003606e+01
9.555757522939573034e-02 2.522363515739659001e-03 1.277771436130754523e+01
9.555757522939573034e-02 2.531363515739658895e-03 1.286382272123753978e+01
9.555757522939573034e-02 2.540363515739658788e-03 1.297525590398052486e+01
9.555757522939573034e-02 2.549363515739658682e-03 1.311225479015271844e+01
9.555757522939573034e-02 2.558363515739658575e-03 1.327505565351506789e+01
9.555757522939573034e-02 2.567363515739658902e-03 1.346388982779771482e+01
9.555757522939573034e-02 2.576363515739658796e-03 1.367898382237436294e+01
9.555757522939573034e-02 2.585363515739658689e-03 1.392055922153846836e+01
9.555757522939573034e-02 2.594363515739659017e-03 1.418883264461609883e+01
9.555757522939573034e-02 2.603363515739658910e-03 1.448401570617298262e+01
9.555757522939573034e-02 2.612363515739658804e-03 1.480631498727208850e+01
9.555757522939573034e-02 2.621363515739658697e-03 1.515593197908063416e+01
9.555757522939573034e-02 2.630363515739658591e-03 1.553306318862891544e+01
9.555757522939573034e-02 2.639363515739658918e-03 1.593789996862730618e+01
9.555757522939573034e-02 2.648363515739658811e-03 1.637062861100017130e+01
9.555757522939573034e-02 2.657363515739658705e-03 1.683143032772400716e+01
9.555757522939573034e-02 2.666363515739659032e-03 1.732048125879575196e+01
9.555757522939573034e-02 2.675363515739658925e-03 1.783795248508565123e+01
9.555757522939573034e-02 2.684363515739658819e-03 1.838401004578182096e+01
9.555757522939573034e-02 2.693363515739658712e-03 1.895881496001757682e+01
9.555757522939573034e-02 2.702363515739658606e-03 1.956252325546651605e+01
9.555757522939573034e-02 2.711363515739658933e-03 2.019528598502964201e+01
9.555757522939573034e-02 2.720363515739658827e-03 2.085724927252337579e+01
9.555757522939573034e-02 2.729363515739658720e-03 2.154855435480911297e+01
9.555757522939573034e-02 2.738363515739659047e-03 2.226933759502955468e+01
9.555757522939573034e-02 2.747363515739658941e-03 2.301973054026356635e+01
9.555757522939573034e-02 2.756363515739658834e-03 2.379985995848929292e+01
9.555757522939573034e-02 2.765363515739658728e-03 2.460984788718624827e+01
9.555757522939573034e-02 2.774363515739658621e-03 2.544981167317072845e+01
9.555757522939573034e-02 2.783363515739658949e-03 2.631986402505546607e+01
9.555757522939573034e-02 2.792363515739658842e-03 2.722011305694584848e+01
9.555757522939573034e-02 2.801363515739658736e-03 2.815066234184453720e+01
9.555757522939573034e-02 2.810363515739659063e-03 2.911161094824390716e+01
9.555757522939573034e-02 2.819363515739658956e-03 3.010305351892682779e+01
9.555757522939573034e-02 2.828363515739658850e-03 3.112508029667193910e+01
9.555757522939573034e-02 2.837363515739658743e-03 3.217777715899168811e+01
9.555757522939573034e-02 2.846363515739658637e-03 3.326122574356460859e+01
9.555757522939573034e-02 2.855363515739658964e-03 3.437550341242868512e+01
9.555757522939573034e-02 2.864363515739658857e-03 3.552068335019825440e+01
9.598257522939572517e-02 2.144363515739658704e-03 2.910123898339955417e+01
9.598257522939572517e-02 2.153363515739658597e-03 2.838827955717411555e+01
9.598257522939572517e-02 2.162363515739658924e-03 2.768854154697376657e+01
9.598257522939572517e-02 2.171363515739658818e-03 2.700226071830175556e+01
9.598257522939572517e-02 2.180363515739658711e-03 2.632968038635240760e+01
9.598257522939572517e-02 2.189363515739658605e-03 2.567105099999994877e+01
9.598257522939572517e-02 2.198363515739658498e-03 2.502662972257516572e+01
9.598257522939572517e-02 2.207363515739658825e-03 2.439668001067806813e+01
9.598257522939572517e-02 2.216363515739658719e-03 2.378147119163932643e+01
9.598257522939572517e-02 2.225363515739658613e-03 2.318127804079691145e+01
9.598257522939572517e-02 2.234363515739658940e-03 2.259638035934520417e+01
9.598257522939572517e-02 2.243363515739658833e-03 2.202706255374314992e+01
9.598257522939572517e-02 2.252363515739658727e-03 2.147361321739262507e+01
9.598257522939572517e-02 2.261363515739658620e-03 2.093632471564970388e+01
9.598257522939572517e-02 2.270363515739658514e-03 2.041549277474612722e+01
9.598257522939572517e-02 2.279363515739658841e-03 1.991141607566939342e+01
9.598257522939572517e-02 2.288363515739658734e-03 1.942439585347588604e+01
9.598257522939572517e-02 2.297363515739658628e-03 1.895473550301082355e+01
9.598257522939572517e-02 2.306363515739658955e-03 1.850274019158317174e+01
9.598257522939572517e-02 2.315363515739658849e-03 1.806871647924415925e+01
9.598257522939572517e-02 2.324363515739658742e-03 1.765297194742331044e+01
9.598257522939572517e-02 2.333363515739658636e-03 1.725581483625322221e+01
9.598257522939572517e-02 2.342363515739658529e-03 1.687755369135598471e+01
9.598257522939572517e-02 2.351363515739658856e-03 1.651849702041172918e+01
9.598257522939572517e-02 2.360363515739658750e-03 1.617895296000270378e+01
9.598257522939572517e-02 2.369363515739658643e-03 1.585922895316397785e+01
9.598257522939572517e-02 2.378363515739658970e-03 1.555963143793840686e+01
9.598257522939572517e-02 2.387363515739658864e-03 1.528046554721825601e+01
9.598257522939572517e-02 2.396363515739658757e-03 1.502203482026814640e+01
9.598257522939572517e-02 2.405363515739658651e-03 1.478464092598474622e+01
9.598257522939572517e-02 2.414363515739658544e-03 1.456858339811876135e+01
9.598257522939572517e-02 2.423363515739658872e-03 1.437415950448533408e+01
9.598257522939572517e-02 2.432363515739658765e-03 1.420166351223289780e+01
9.598257522939572517e-02 2.441363515739658659e-03 1.405138721180733796e+01
9.598257522939572517e-02 2.450363515739658986e-03 1.392361919227946032e+01
9.598257522939572517e-02 2.459363515739658879e-03 1.381864476647146489e+01
9.598257522939572517e-02 2.468363515739658773e-03 1.373674577936546370e+01
9.598257522939572517e-02 2.477363515739658666e-03 1.367820042839994699e+01
9.598257522939572517e-02 2.486363515739658560e-03 1.364328309577925324e+01
9.598257522939572517e-02 2.495363515739658887e-03 1.363226419245395959e+01
9.598257522939572517e-02 2.504363515739658781e-03 1.364541001361990880e+01
9.598257522939572517e-02 2.513363515739658674e-03 1.368298260552776924e+01
9.598257522939572517e-02 2.522363515739659001e-03 1.374523964332709625e+01
9.598257522939572517e-02 2.531363515739658895e-03 1.383243431969427206e+01
9.598257522939572517e-02 2.540363515739658788e-03 1.394481524391071048e+01
9.598257522939572517e-02 2.549363515739658682e-03 1.408262630818987304e+01
9.598257522939572517e-02 2.558363515739658575e-03 1.424610677958273186e+01
9.598257522939572517e-02 2.567363515739658902e-03 1.443549096717683256e+01
9.598257522939572517e-02 2.576363515739658796e-03 1.465100833577517392e+01
9.598257522939572517e-02 2.585363515739658689e-03 1.489288340867167904e+01
9.598257522939572517e-02 2.594363515739659017e-03 1.516133571895417731e+01
9.598257522939572517e-02 2.603363515739658910e-03 1.545657977742220623e+01
9.598257522939572517e-02 2.612363515739658804e-03 1.577882503960913141e+01
9.598257522939572517e-02 2.621363515739658697e-03 1.612827588402356582e+01
9.598257522939572517e-02 2.630363515739658591e-03 1.650513155874259041e+01
9.598257522939572517e-02 2.639363515739658918e-03 1.690958630652832539e+01
9.598257522939572517e-02 2.648363515739658811e-03 1.734182918303642396e+01
9.598257522939572517e-02 2.657363515739658705e-03 1.780204416659054800e+01
9.598257522939572517e-02 2.666363515739659032e-03 1.829041014200768700e+01
9.598257522939572517e-02 2.675363515739658925e-03 1.880710091365082803e+01
9.598257522939572517e-02 2.684363515739658819e-03 1.935228522306911714e+01
9.598257522939572517e-02 2.693363515739658712e-03 1.992612677084488837e+01
9.598257522939572517e-02 2.702363515739658606e-03 2.052878424299868243e+01
9.598257522939572517e-02 2.711363515739658933e-03 2.116041134085403996e+01
9.598257522939572517e-02 2.720363515739658827e-03 2.182115680262754154e+01
9.598257522939572517e-02 2.729363515739658720e-03 2.251116447238510432e+01
9.598257522939572517e-02 2.738363515739659047e-03 2.323057327637067715e+01
9.598257522939572517e-02 2.747363515739658941e-03 2.397951734725720030e+01
9.598257522939572517e-02 2.756363515739658834e-03 2.475812599121761082e+01
9.598257522939572517e-02 2.765363515739658728e-03 2.556652376778524172e+01
9.598257522939572517e-02 2.774363515739658621e-03 2.640483054411973285e+01
9.598257522939572517e-02 2.783363515739658949e-03 2.727316151199201499e+01
9.598257522939572517e-02 2.792363515739658842e-03 2.817162726549966578e+01
9.598257522939572517e-02 2.801363515739658736e-03 2.910033384392167477e+01
9.598257522939572517e-02 2.810363515739659063e-03 3.005938274225107421e+01
9.598257522939572517e-02 2.819363515739658956e-03 3.104887104856240398e+01
9.598257522939572517e-02 2.828363515739658850e-03 3.206889141420410283e+01
9.598257522939572517e-02 2.837363515739658743e-03 3.311953212330436713e+01
9.598257522939572517e-02 2.846363515739658637e-03 3.420087718960272127e+01
9.598257522939572517e-02 2.855363515739658964e-03 3.531300635004291166e+01
9.598257522939572517e-02 2.864363515739658857e-03 3.645599514718381329e+01
9.640757522939573387e-02 2.144363515739658704e-03 2.989103561375245022e+01
9.640757522939573387e-02 2.153363515739658597e-03 2.918771615368714833e+01
9.640757522939573387e-02 2.162363515739658924e-03 2.849736913610163924e+01
9.640757522939573387e-02 2.171363515739658818e-03 2.782023127267805762e+01
9.640757522939573387e-02 2.180363515739658711e-03 2.715654697054512212e+01
9.640757522939573387e-02 2.189363515739658605e-03 2.650656791127548217e+01
9.640757522939573387e-02 2.198363515739658498e-03 2.587055262672552658e+01
9.640757522939573387e-02 2.207363515739658825e-03 2.524876607271798434e+01
9.640757522939573387e-02 2.216363515739658719e-03 2.464147920130292846e+01
9.640757522939573387e-02 2.225363515739658613e-03 2.404896853275974422e+01
9.640757522939573387e-02 2.234363515739658940e-03 2.347151572817668352e+01
9.640757522939573387e-02 2.243363515739658833e-03 2.290940716342024075e+01
9.640757522939573387e-02 2.252363515739658727e-03 2.236293350551628123e+01
9.640757522939573387e-02 2.261363515739658620e-03 2.183238929217466762e+01
9.640757522939573387e-02 2.270363515739658514e-03 2.131807251543588677e+01
9.640757522939573387e-02 2.279363515739658841e-03 2.082028421008570263e+01
9.640757522939573387e-02 2.288363515739658734e-03 2.033932804768883784e+01
9.640757522939573387e-02 2.297363515739658628e-03 1.987550993703209201e+01
9.640757522939573387e-02 2.306363515739658955e-03 1.942913763152446904e+01
9.640757522939573387e-02 2.315363515739658849e-03 1.900052034441850424e+01
9.640757522939573387e-02 2.324363515739658742e-03 1.858996837227428500e+01
9.640757522939573387e-02 2.333363515739658636e-03 1.819779272743497245e+01
9.640757522939573387e-02 2.342363515739658529e-03 1.782430477986966366e+01
9.640757522939573387e-02 2.351363515739658856e-03 1.746981590904582049e+01
9.640757522939573387e-02 2.360363515739658750e-03 1.713463716619023103e+01
9.640757522939573387e-02 2.369363515739658643e-03 1.681907894731736519e+01
9.640757522939573387e-02 2.378363515739658970e-03 1.652345067748737506e+01
9.640757522939573387e-02 2.387363515739658864e-03 1.624806050648001587e+01
9.640757522939573387e-02 2.396363515739658757e-03 1.599321501628369901e+01
9.640757522939573387e-02 2.405363515739658651e-03 1.575921899853912578e+01
9.640757522939573387e-02 2.414363515739658544e-03 1.554637504260207947e+01
9.640757522939573387e-02 2.423363515739658872e-03 1.535498326395466506e+01
9.640757522939573387e-02 2.432363515739658765e-03 1.518534138720676196e+01
9.640757522939573387e-02 2.441363515739658659e-03 1.503774419135899620e+01
9.640757522939573387e-02 2.450363515739658986e-03 1.491248338821773700e+01
9.640757522939573387e-02 2.459363515739658879e-03 1.480984741583475284e+01
9.640757522939573387e-02 2.468363515739658773e-03 1.473012124410738011e+01
9.640757522939573387e-02 2.477363515739658666e-03 1.467358619280108201e+01
9.640757522939573387e-02 2.486363515739658560e-03 1.464051976140254396e+01
9.640757522939573387e-02 2.495363515739658887e-03 1.463119547101976536e+01
9.640757522939573387e-02 2.504363515739658781e-03 1.464588271792845831e+01
9.640757522939573387e-02 2.513363515739658674e-03 1.468484663855198846e+01
9.640757522939573387e-02 2.522363515739659001e-03 1.474834798568835481e+01
9.640757522939573387e-02 2.531363515739658895e-03 1.483664301562080823e+01
9.640757522939573387e-02 2.540363515739658788e-03 1.494998334089993364e+01
9.640757522939573387e-02 2.549363515739658682e-03 1.508861602034696148e+01
9.640757522939573387e-02 2.558363515739658575e-03 1.525278320066067295e+01
9.640757522939573387e-02 2.567363515739658902e-03 1.544272223101037866e+01
9.640757522939573387e-02 2.576363515739658796e-03 1.565866555242254776e+01
9.640757522939573387e-02 2.585363515739658689e-03 1.590084064361511196e+01
9.640757522939573387e-02 2.594363515739659017e-03 1.616946997616273052e+01
9.640757522939573387e-02 2.603363515739658910e-03 1.646477097310824433e+01
9.640757522939573387e-02 2.612363515739658804e-03 1.678695598444542725e+01
9.640757522939573387e-02 2.621363515739658697e-03 1.713623226092127538e+01
9.640757522939573387e-02 2.630363515739658591e-03 1.751280193900888094e+01
9.640757522939573387e-02 2.639363515739658918e-03 1.791686198933612673e+01
9.640757522939573387e-02 2.648363515739658811e-03 1.834860436419083385e+01
9.640757522939573387e-02 2.657363515739658705e-03 1.880821579943719257e+01
9.640757522939573387e-02 2.666363515739659032e-03 1.929587794308466187e+01
9.640757522939573387e-02 2.675363515739658925e-03 1.981176734116624516e+01
9.640757522939573387e-02 2.684363515739658819e-03 2.035605545564826002e+01
9.640757522939573387e-02 2.693363515739658712e-03 2.092890868654453129e+01
9.640757522939573387e-02 2.702363515739658606e-03 2.153048839804429804e+01
9.640757522939573387e-02 2.711363515739658933e-03 2.216095094989199765e+01
9.640757522939573387e-02 2.720363515739658827e-03 2.282044772410463906e+01
9.640757522939573387e-02 2.729363515739658720e-03 2.350912516577810152e+01
9.640757522939573387e-02 2.738363515739659047e-03 2.422712483074647594e+01
9.640757522939573387e-02 2.747363515739658941e-03 2.497458340806232968e+01
9.640757522939573387e-02 2.756363515739658834e-03 2.575163277453012256e+01
9.640757522939573387e-02 2.765363515739658728e-03 2.655840003607758604e+01
9.640757522939573387e-02 2.774363515739658621e-03 2.739500758033821626e+01
9.640757522939573387e-02 2.783363515739658949e-03 2.826157311536226757e+01
9.640757522939573387e-02 2.792363515739658842e-03 2.915820972742417894e+01
9.640757522939573387e-02 2.801363515739658736e-03 3.008502592450028601e+01
9.640757522939573387e-02 2.810363515739659063e-03 3.104212569162356772e+01
9.640757522939573387e-02 2.819363515739658956e-03 3.202960853168465860e+01
9.640757522939573387e-02 2.828363515739658850e-03 3.304756953957044630e+01
9.640757522939573387e-02 2.837363515739658743e-03 3.409609942083713463e+01
9.640757522939573387e-02 2.846363515739658637e-03 3.517528458529866953e+01
9.640757522939573387e-02 2.855363515739658964e-03 3.628520716121082046e+01
9.640757522939573387e-02 2.864363515739658857e-03 3.742594506651587949e+01
9.683257522939572870e-02 2.144363515739658704e-03 3.071346180147904192e+01
9.683257522939572870e-02 2.153363515739658597e-03 3.001991168011144850e+01
9.683257522939572870e-02 2.162363515739658924e-03 2.933908204563439881e+01
9.683257522939572870e-02 2.171363515739658818e-03 2.867121055353109682e+01
9.683257522939572870e-02 2.180363515739658711e-03 2.801654270195191998e+01
9.683257522939572870e-02 2.189363515739658605e-03 2.737533140580686108e+01
9.683257522939572870e-02 2.198363515739658498e-03 2.674783656757043104e+01
9.683257522939572870e-02 2.207363515739658825e-03 2.613432464574574965e+01
9.683257522939572870e-02 2.216363515739658719e-03 2.553506822197201132e+01
9.683257522939572870e-02 2.225363515739658613e-03 2.495034556765321554e+01
9.683257522939572870e-02 2.234363515739658940e-03 2.438044021117408988e+01
9.683257522939572870e-02 2.243363515739658833e-03 2.382564050646968212e+01
9.683257522939572870e-02 2.252363515739658727e-03 2.328623920397708957e+01
9.683257522939572870e-02 2.261363515739658620e-03 2.276253302469771711e+01
9.683257522939572870e-02 2.270363515739658514e-03 2.225482223841621021e+01
9.683257522939572870e-02 2.279363515739658841e-03 2.176341024665285317e+01
9.683257522939572870e-02 2.288363515739658734e-03 2.128860317138909863e+01
9.683257522939572870e-02 2.297363515739658628e-03 2.083070945005928820e+01
9.683257522939572870e-02 2.306363515739658955e-03 2.039003943779815131e+01
9.683257522939572870e-02 2.315363515739658849e-03 1.996690501733755241e+01
9.683257522939572870e-02 2.324363515739658742e-03 1.956161921744833876e+01
9.683257522939572870e-02 2.333363515739658636e-03 1.917449584032138432e+01
9.683257522939572870e-02 2.342363515739658529e-03 1.880584909857489606e+01
9.683257522939572870e-02 2.351363515739658856e-03 1.845599326226962944e+01
9.683257522939572870e-02 2.360363515739658750e-03 1.812524231656973939e+01
9.683257522939572870e-02 2.369363515739658643e-03 1.781390963019734386e+01
9.683257522939572870e-02 2.378363515739658970e-03 1.752230763533017921e+01
9.683257522939572870e-02 2.387363515739658864e-03 1.725074757198169095e+01
9.683257522939572870e-02 2.396363515739658757e-03 1.699953898081272996e+01
9.683257522939572870e-02 2.405363515739658651e-03 1.676898973301811679e+01
9.683257522939572870e-02 2.414363515739658544e-03 1.655940554951214949e+01
9.683257522939572870e-02 2.423363515739658872e-03 1.637108979315704005e+01
9.683257522939572870e-02 2.432363515739658765e-03 1.620434331023332675e+01
9.683257522939572870e-02 2.441363515739658659e-03 1.605946382897255376e+01
9.683257522939572870e-02 2.450363515739658986e-03 1.593674630648055768e+01
9.683257522939572870e-02 2.459363515739658879e-03 1.583648232752736362e+01
9.683257522939572870e-02 2.468363515739658773e-03 1.575896000863465929e+01
9.683257522939572870e-02 2.477363515739658666e-03 1.570446381339078812e+01
9.683257522939572870e-02 2.486363515739658560e-03 1.567327438010667606e+01
9.683257522939572870e-02 2.495363515739658887e-03 1.566566836149277719e+01
9.683257522939572870e-02 2.504363515739658781e-03 1.568191827623806489e+01
9.683257522939572870e-02 2.513363515739658674e-03 1.572229237215182707e+01
9.683257522939572870e-02 2.522363515739659001e-03 1.578705450074173200e+01
9.683257522939572870e-02 2.531363515739658895e-03 1.587646400283747994e+01
9.683257522939572870e-02 2.540363515739658788e-03 1.599077555907658166e+01
9.683257522939572870e-02 2.549363515739658682e-03 1.613023928294896336e+01
9.683257522939572870e-02 2.558363515739658575e-03 1.629510035423035674e+01
9.683257522939572870e-02 2.567363515739658902e-03 1.648559913788128029e+01
9.683257522939572870e-02 2.576363515739658796e-03 1.670197107126639935e+01
9.683257522939572870e-02 2.585363515739658689e-03 1.694444660925429957e+01
9.683257522939572870e-02 2.594363515739659017e-03 1.721325117790226500e+01
9.683257522939572870e-02 2.603363515739658910e-03 1.750860513745934099e+01
9.683257522939572870e-02 2.612363515739658804e-03 1.783072374799306203e+01
9.683257522939572870e-02 2.621363515739658697e-03 1.817981715239821483e+01
9.683257522939572870e-02 2.630363515739658591e-03 1.855609035659588812e+01
9.683257522939572870e-02 2.639363515739658918e-03 1.895974318999233788e+01
9.683257522939572870e-02 2.648363515739658811e-03 1.939097041010282396e+01
9.683257522939572870e-02 2.657363515739658705e-03 1.984996156487986241e+01
9.683257522939572870e-02 2.666363515739659032e-03 2.033690108383913753e+01
9.683257522939572870e-02 2.675363515739658925e-03 2.085196827290300803e+01
9.683257522939572870e-02 2.684363515739658819e-03 2.139533733253935566e+01
9.683257522939572870e-02 2.693363515739658712e-03 2.196717738015880172e+01
9.683257522939572870e-02 2.702363515739658606e-03 2.256765247652796802e+01
9.683257522939572870e-02 2.711363515739658933e-03 2.319692165575892773e+01
9.683257522939572870e-02 2.720363515739658827e-03 2.385513896126153099e+01
9.683257522939572870e-02 2.729363515739658720e-03 2.454245347017408108e+01
9.683257522939572870e-02 2.738363515739659047e-03 2.525900936460536172e+01
9.683257522939572870e-02 2.747363515739658941e-03 2.600494590470000844e+01
9.683257522939572870e-02 2.756363515739658834e-03 2.678039757623994888e+01
9.683257522939572870e-02 2.765363515739658728e-03 2.758549403845100301e+01
9.683257522939572870e-02 2.774363515739658621e-03 2.842036021953819613e+01
9.683257522939572870e-02 2.783363515739658949e-03 2.928511635997986673e+01
9.683257522939572870e-02 2.792363515739658842e-03 3.017987805356662534e+01
9.683257522939572870e-02 2.801363515739658736e-03 3.110475630447675144e+01
9.683257522939572870e-02 2.810363515739659063e-03 3.205985758105018135e+01
9.683257522939572870e-02 2.819363515739658956e-03 3.304528383731289409e+01
9.683257522939572870e-02 2.828363515739658850e-03 3.406113262778976036e+01
9.683257522939572870e-02 2.837363515739658743e-03 3.510749710207684871e+01
9.683257522939572870e-02 2.846363515739658637e-03 3.618446605796773952e+01
9.683257522939572870e-02 2.855363515739658964e-03 3.729212405920478091e+01
9.683257522939572870e-02 2.864363515739658857e-03 3.843055140736706221e+01
9.725757522939572353e-02 2.144363515739658704e-03 3.156852752689403019e+01
9.725757522939572353e-02 2.153363515739658597e-03 3.088487628540215724e+01
9.725757522939572353e-02 2.162363515739658924e-03 3.021369059004487667e+01
9.725757522939572353e-02 2.171363515739658818e-03 2.955520903759449425e+01
9.725757522939572353e-02 2.180363515739658711e-03 2.890967821633719836e+01
9.725757522939572353e-02 2.189363515739658605e-03 2.827735227510802929e+01
9.725757522939572353e-02 2.198363515739658498e-03 2.765849248905092850e+01
9.725757522939572353e-02 2.207363515739658825e-03 2.705336682285209804e+01
9.725757522939572353e-02 2.216363515739658719e-03 2.646224949257944559e+01
9.725757522939572353e-02 2.225363515739658613e-03 2.588542052694336348e+01
9.725757522939572353e-02 2.234363515739658940e-03 2.532316532909189277e+01
9.725757522939572353e-02 2.243363515739658833e-03 2.477577423971402482e+01
9.725757522939572353e-02 2.252363515739658727e-03 2.424354210249012453e+01
9.725757522939572353e-02 2.261363515739658620e-03 2.372676783269596967e+01
9.725757522939572353e-02 2.270363515739658514e-03 2.322575398984272965e+01
9.725757522939572353e-02 2.279363515739658841e-03 2.274080635524788363e+01
9.725757522939572353e-02 2.288363515739658734e-03 2.227223351521305972e+01
9.725757522939572353e-02 2.297363515739658628e-03 2.182034645069367684e+01
9.725757522939572353e-02 2.306363515739658955e-03 2.138545813417212571e+01
9.725757522939572353e-02 2.315363515739658849e-03 2.096788313431372330e+01
9.725757522939572353e-02 2.324363515739658742e-03 2.056793722922108714e+01
9.725757522939572353e-02 2.333363515739658636e-03 2.018593702873656071e+01
9.725757522939572353e-02 2.342363515739658529e-03 1.982219960647719859e+01
9.725757522939572353e-02 2.351363515739658856e-03 1.947704214205256790e+01
9.725757522939572353e-02 2.360363515739658750e-03 1.915078157393256220e+01
9.725757522939572353e-02 2.369363515739658643e-03 1.884373431120516784e+01
9.725757522939572353e-02 2.378363515739658970e-03 1.855621571872396203e+01
9.725757522939572353e-02 2.387363515739658864e-03 1.828854008842259304e+01
9.725757522939572353e-02 2.396363515739658757e-03 1.804102015002794701e+01
9.725757522939572353e-02 2.405363515739658651e-03 1.781396682954326138e+01
9.725757522939572353e-02 2.414363515739658544e-03 1.760768897335273664e+01
9.725757522939572353e-02 2.423363515739658872e-03 1.742249308484483095e+01
9.725757522939572353e-02 2.432363515739658765e-03 1.725868307383458955e+01
9.725757522939572353e-02 2.441363515739658659e-03 1.711656001869366150e+01
9.725757522939572353e-02 2.450363515739658986e-03 1.699642202687257964e+01
9.725757522939572353e-02 2.459363515739658879e-03 1.689856366641819818e+01
9.725757522939572353e-02 2.468363515739658773e-03 1.682327632198311562e+01
9.725757522939572353e-02 2.477363515739658666e-03 1.677084762271292107e+01
9.725757522939572353e-02 2.486363515739658560e-03 1.674156136732042910e+01
9.725757522939572353e-02 2.495363515739658887e-03 1.673569736163167931e+01
9.725757522939572353e-02 2.504363515739658781e-03 1.675353126815630844e+01
9.725757522939572353e-02 2.513363515739658674e-03 1.679533446741086777e+01
9.725757522939572353e-02 2.522363515739659001e-03 1.686137393078050195e+01
9.725757522939572353e-02 2.531363515739658895e-03 1.695191210464830078e+01
9.725757522939572353e-02 2.540363515739658788e-03 1.706720675806681697e+01
9.725757522939572353e-02 2.549363515739658682e-03 1.720751108088452952e+01
9.725757522939572353e-02 2.558363515739658575e-03 1.737307330588802756e+01
9.725757522939572353e-02 2.567363515739658902e-03 1.756413683416437266e+01
9.725757522939572353e-02 2.576363515739658796e-03 1.778094011949454512e+01
9.725757522939572353e-02 2.585363515739658689e-03 1.802371661281719639e+01
9.725757522939572353e-02 2.594363515739659017e-03 1.829269471536755987e+01
9.725757522939572353e-02 2.603363515739658910e-03 1.858809774017228733e+01
9.725757522939572353e-02 2.612363515739658804e-03 1.891014388256232337e+01
9.725757522939572353e-02 2.621363515739658697e-03 1.925904619269724094e+01
9.725757522939572353e-02 2.630363515739658591e-03 1.963501256585820443e+01
9.725757522939572353e-02 2.639363515739658918e-03 2.003824572887876343e+01
9.725757522939572353e-02 2.648363515739658811e-03 2.046894320213422702e+01
9.725757522939572353e-02 2.657363515739658705e-03 2.092729742716872465e+01
9.725757522939572353e-02 2.666363515739659032e-03 2.141349561170861193e+01
9.725757522939572353e-02 2.675363515739658925e-03 2.192771983979841366e+01
9.725757522939572353e-02 2.684363515739658819e-03 2.247014706844672105e+01
9.725757522939572353e-02 2.693363515739658712e-03 2.304094915043182823e+01
9.725757522939572353e-02 2.702363515739658606e-03 2.364029286092861071e+01
9.725757522939572353e-02 2.711363515739658933e-03 2.426833992805896401e+01
9.725757522939572353e-02 2.720363515739658827e-03 2.492524706729122386e+01
9.725757522939572353e-02 2.729363515739658720e-03 2.561116601566098439e+01
9.725757522939572353e-02 2.738363515739659047e-03 2.632624357216954536e+01
9.725757522939572353e-02 2.747363515739658941e-03 2.707062164585434516e+01
9.725757522939572353e-02 2.756363515739658834e-03 2.784443729101198528e+01
9.725757522939572353e-02 2.765363515739658728e-03 2.864782275590098948e+01
9.725757522939572353e-02 2.774363515739658621e-03 2.948090552878394988e+01
9.725757522939572353e-02 2.783363515739658949e-03 3.034380839858411605e+01
9.725757522939572353e-02 2.792363515739658842e-03 3.123664948297178512e+01
9.725757522939572353e-02 2.801363515739658736e-03 3.215954230037706907e+01
9.725757522939572353e-02 2.810363515739659063e-03 3.311259580890160237e+01
9.725757522939572353e-02 2.819363515739658956e-03 3.409591446420452598e+01
9.725757522939572353e-02 2.828363515739658850e-03 3.510959826370512360e+01
9.725757522939572353e-02 2.837363515739658743e-03 3.615374281712777815e+01
9.725757522939572353e-02 2.846363515739658637e-03 3.722843936571493373e+01
9.725757522939572353e-02 2.855363515739658964e-03 3.833377488858255333e+01
9.725757522939572353e-02 2.864363515739658857e-03 3.946983210068046333e+01
9.768257522939573223e-02 2.144363515739658704e-03 3.245624243824127575e+01
9.768257522939573223e-02 2.153363515739658597e-03 3.178261978537997834e+01
9.768257522939573223e-02 2.162363515739658924e-03 3.112120474951004212e+01
9.768257522939573223e-02 2.171363515739658818e-03 3.047223686624462857e+01
9.768257522939573223e-02 2.180363515739658711e-03 2.983596381299318523e+01
9.768257522939573223e-02 2.189363515739658605e-03 2.921264097311913588e+01
9.768257522939573223e-02 2.198363515739658498e-03 2.860253099646033093e+01
9.768257522939573223e-02 2.207363515739658825e-03 2.800590335737686587e+01
9.768257522939573223e-02 2.216363515739658719e-03 2.742303391120159972e+01
9.768257522939573223e-02 2.225363515739658613e-03 2.685420445017868474e+01
9.768257522939573223e-02 2.234363515739658940e-03 2.629970225970205888e+01
9.768257522939573223e-02 2.243363515739658833e-03 2.575981967592329624e+01
9.768257522939573223e-02 2.252363515739658727e-03 2.523485364566053590e+01
9.768257522939573223e-02 2.261363515739658620e-03 2.472510528947864827e+01
9.768257522939573223e-02 2.270363515739658514e-03 2.423087946868187714e+01
9.768257522939573223e-02 2.279363515739658841e-03 2.375248435747150211e+01
9.768257522939573223e-02 2.288363515739658734e-03 2.329023102051044702e+01
9.768257522939573223e-02 2.297363515739658628e-03 2.284443299718404319e+01
9.768257522939573223e-02 2.306363515739658955e-03 2.241540589308615949e+01
9.768257522939573223e-02 2.315363515739658849e-03 2.200346697933147766e+01
9.768257522939573223e-02 2.324363515739658742e-03 2.160893480056139992e+01
9.768257522939573223e-02 2.333363515739658636e-03 2.123212879217643945e+01
9.768257522939573223e-02 2.342363515739658529e-03 2.087336890730645678e+01
9.768257522939573223e-02 2.351363515739658856e-03 2.053297529694575019e+01
9.768257522939573223e-02 2.360363515739658750e-03 2.021126778749587061e+01
9.768257522939573223e-02 2.369363515739658643e-03 1.990856579491403977e+01
9.768257522939573223e-02 2.378363515739658970e-03 1.962518782641106441e+01
9.768257522939573223e-02 2.387363515739658864e-03 1.936145120552109233e+01
9.768257522939573223e-02 2.396363515739658757e-03 1.911767176721659212e+01
9.768257522939573223e-02 2.405363515739658651e-03 1.889416356548045428e+01
9.768257522939573223e-02 2.414363515739658544e-03 1.869123859352183104e+01
9.768257522939573223e-02 2.423363515739658872e-03 1.850920651684484142e+01
9.768257522939573223e-02 2.432363515739658765e-03 1.834837441912426925e+01
9.768257522939573223e-02 2.441363515739658659e-03 1.820904656112449516e+01
9.768257522939573223e-02 2.450363515739658986e-03 1.809152415248783541e+01
9.768257522939573223e-02 2.459363515739658879e-03 1.799610513646766208e+01
9.768257522939573223e-02 2.468363515739658773e-03 1.792308406602725768e+01
9.768257522939573223e-02 2.477363515739658666e-03 1.787275158548388276e+01
9.768257522939573223e-02 2.486363515739658560e-03 1.784539476998580199e+01
9.768257522939573223e-02 2.495363515739658887e-03 1.784129660010430030e+01
9.768257522939573223e-02 2.504363515739658781e-03 1.786073590366325448e+01
9.768257522939573223e-02 2.513363515739658674e-03 1.790398721528052306e+01
9.768257522939573223e-02 2.522363515739659001e-03 1.797132064743934166e+01
9.768257522939573223e-02 2.531363515739658895e-03 1.806300171979123093e+01
9.768257522939573223e-02 2.540363515739658788e-03 1.817929147036400650e+01
9.768257522939573223e-02 2.549363515739658682e-03 1.832044602693903812e+01
9.768257522939573223e-02 2.558363515739658575e-03 1.848671674874705673e+01
9.768257522939573223e-02 2.567363515739658902e-03 1.867835009333711582e+01
9.768257522939573223e-02 2.576363515739658796e-03 1.889558755107324828e+01
9.768257522939573223e-02 2.585363515739658689e-03 1.913866558891712089e+01
9.768257522939573223e-02 2.594363515739659017e-03 1.940781560301203967e+01
9.768257522939573223e-02 2.603363515739658910e-03 1.970326387977112859e+01
9.768257522939573223e-02 2.612363515739658804e-03 2.002523156601645837e+01
9.768257522939573223e-02 2.621363515739658697e-03 2.037393464143568167e+01
9.768257522939573223e-02 2.630363515739658591e-03 2.074958390847783107e+01
9.768257522939573223e-02 2.639363515739658918e-03 2.115238497907560600e+01
9.768257522939573223e-02 2.648363515739658811e-03 2.158253827224078236e+01
9.768257522939573223e-02 2.657363515739658705e-03 2.204023897556484712e+01
9.768257522939573223e-02 2.666363515739659032e-03 2.252567719913386668e+01
9.768257522939573223e-02 2.675363515739658925e-03 2.303903779774785221e+01
9.768257522939573223e-02 2.684363515739658819e-03 2.358050050309711310e+01
9.768257522939573223e-02 2.693363515739658712e-03 2.415023992121368224e+01
9.768257522939573223e-02 2.702363515739658606e-03 2.474842555957164336e+01
9.768257522939573223e-02 2.711363515739658933e-03 2.537522185787528883e+01
9.768257522939573223e-02 2.720363515739658827e-03 2.603078822186117236e+01
9.768257522939573223e-02 2.729363515739658720e-03 2.671527906344701364e+01
9.768257522939573223e-02 2.738363515739659047e-03 2.742884383029357309e+01
9.768257522939573223e-02 2.747363515739658941e-03 2.817162707972582325e+01
9.768257522939573223e-02 2.756363515739658834e-03 2.894376843965787316e+01
9.768257522939573223e-02 2.765363515739658728e-03 2.974540279609257709e+01
9.768257522939573223e-02 2.774363515739658621e-03 3.057666020494824011e+01
9.768257522939573223e-02 2.783363515739658949e-03 3.143766601048869802e+01
9.768257522939573223e-02 2.792363515739658842e-03 3.232854088235623635e+01
9.768257522939573223e-02 2.801363515739658736e-03 3.324940086562995134e+01
9.768257522939573223e-02 2.810363515739659063e-03 3.420035743287499486e+01
9.768257522939573223e-02 2.819363515739658956e-03 3.518151754069410231e+01
9.768257522939573223e-02 2.828363515739658850e-03 3.619298366143729595e+01
9.768257522939573223e-02 2.837363515739658743e-03 3.723485388049172684e+01
9.768257522939573223e-02 2.846363515739658637e-03 3.830722189681731038e+01
9.768257522939573223e-02 2.855363515739658964e-03 3.941017712460879352e+01
9.768257522939573223e-02 2.864363515739658857e-03 4.054380470864484209e+01
9.810757522939574093e-02 2.144363515739658704e-03 3.337661585137513498e+01
9.810757522939574093e-02 2.153363515739658597e-03 3.271315166228728799e+01
9.810757522939574093e-02 2.162363515739658924e-03 3.206163416955379830e+01
9.810757522939574093e-02 2.171363515739658818e-03 3.142230384502644824e+01
9.810757522939574093e-02 2.180363515739658711e-03 3.079540945430321131e+01
9.810757522939574093e-02 2.189363515739658605e-03 3.018120761576145128e+01
9.810757522939574093e-02 2.198363515739658498e-03 2.957996235596820611e+01
9.810757522939574093e-02 2.207363515739658825e-03 2.899194466243224610e+01
9.810757522939574093e-02 2.216363515739658719e-03 2.841743203465281908e+01
9.810757522939574093e-02 2.225363515739658613e-03 2.785670803458449996e+01
9.810757522939574093e-02 2.234363515739658940e-03 2.731006183736641901e+01
9.810757522939574093e-02 2.243363515739658833e-03 2.677778778338122834e+01
9.810757522939574093e-02 2.252363515739658727e-03 2.626018493254147756e+01
9.810757522939574093e-02 2.261363515739658620e-03 2.575755662171476956e+01
9.810757522939574093e-02 2.270363515739658514e-03 2.527021002622299761e+01
9.810757522939574093e-02 2.279363515739658841e-03 2.479845572622028271e+01
9.810757522939574093e-02 2.288363515739658734e-03 2.434260727887775033e+01
9.810757522939574093e-02 2.297363515739658628e-03 2.390298079702191103e+01
9.810757522939574093e-02 2.306363515739658955e-03 2.347989453517661218e+01
9.810757522939574093e-02 2.315363515739658849e-03 2.307366848352111788e+01
9.810757522939574093e-02 2.324363515739658742e-03 2.268462397060065427e+01
9.810757522939574093e-02 2.333363515739658636e-03 2.231308331344999374e+01
9.810757522939574093e-02 2.342363515739658529e-03 2.195936928770291274e+01
9.810757522939574093e-02 2.351363515739658856e-03 2.162380498678183471e+01
9.810757522939574093e-02 2.360363515739658750e-03 2.130671331448459682e+01
9.810757522939574093e-02 2.369363515739658643e-03 2.100841667716818506e+01
9.810757522939574093e-02 2.378363515739658970e-03 2.072923665021423290e+01
9.810757522939574093e-02 2.387363515739658864e-03 2.046949365650007735e+01
9.810757522939574093e-02 2.396363515739658757e-03 2.022950665733074516e+01
9.810757522939574093e-02 2.405363515739658651e-03 2.000959285594493053e+01
9.810757522939574093e-02 2.414363515739658544e-03 1.981006741394807591e+01
9.810757522939574093e-02 2.423363515739658872e-03 1.963124318058854101e+01
9.810757522939574093e-02 2.432363515739658765e-03 1.947343043522229777e+01
9.810757522939574093e-02 2.441363515739658659e-03 1.933693664285263480e+01
9.810757522939574093e-02 2.450363515739658986e-03 1.922206622278471855e+01
9.810757522939574093e-02 2.459363515739658879e-03 1.912912033048493754e+01
9.810757522939574093e-02 2.468363515739658773e-03 1.905839665233176561e+01
9.810757522939574093e-02 2.477363515739658666e-03 1.901018929795614554e+01
9.810757522939574093e-02 2.486363515739658560e-03 1.898478826598912406e+01
9.810757522939574093e-02 2.495363515739658887e-03 1.898247983593844879e+01
9.810757522939574093e-02 2.504363515739658781e-03 1.900354602254341785e+01
9.810757522939574093e-02 2.513363515739658674e-03 1.904826453594088775e+01
9.810757522939574093e-02 2.522363515739659001e-03 1.911690865105632042e+01
9.810757522939574093e-02 2.531363515739658895e-03 1.920974703240418080e+01
9.810757522939574093e-02 2.540363515739658788e-03 1.932704385621198639e+01
9.810757522939574093e-02 2.549363515739658682e-03 1.946905836123252698e+01
9.810757522939574093e-02 2.558363515739658575e-03 1.963604500282733056e+01
9.810757522939574093e-02 2.567363515739658902e-03 1.982825331540598768e+01
9.810757522939574093e-02 2.576363515739658796e-03 2.004592784613308254e+01
9.810757522939574093e-02 2.585363515739658689e-03 2.028930809797995494e+01
9.810757522939574093e-02 2.594363515739659017e-03 2.055862848181911318e+01
9.810757522939574093e-02 2.603363515739658910e-03 2.085411827702083087e+01
9.810757522939574093e-02 2.612363515739658804e-03 2.117600160023911826e+01
9.810757522939574093e-02 2.621363515739658697e-03 2.152449738295101156e+01
9.810757522939574093e-02 2.630363515739658591e-03 2.189981935068843200e+01
9.810757522939574093e-02 2.639363515739658918e-03 2.230217602017589229e+01
9.810757522939574093e-02 2.648363515739658811e-03 2.273177069191964961e+01
9.810757522939574093e-02 2.657363515739658705e-03 2.318880142378455389e+01
9.810757522939574093e-02 2.666363515739659032e-03 2.367346114293141568e+01
9.810757522939574093e-02 2.675363515739658925e-03 2.418593752707911904e+01
9.810757522939574093e-02 2.684363515739658819e-03 2.472641310063019660e+01
9.810757522939574093e-02 2.693363515739658712e-03 2.529506524085289243e+01
9.810757522939574093e-02 2.702363515739658606e-03 2.589206620530470104e+01
9.810757522939574093e-02 2.711363515739658933e-03 2.651758316302093021e+01
9.810757522939574093e-02 2.720363515739658827e-03 2.717177822907191853e+01
9.810757522939574093e-02 2.729363515739658720e-03 2.785480850237431127e+01
9.810757522939574093e-02 2.738363515739659047e-03 2.856682610549742662e+01
9.810757522939574093e-02 2.747363515739658941e-03 2.930797822762409055e+01
9.810757522939574093e-02 2.756363515739658834e-03 3.007840716869915809e+01
9.810757522939574093e-02 2.765363515739658728e-03 3.087825039201268851e+01
9.810757522939574093e-02 2.774363515739658621e-03 3.170764056249223017e+01
9.810757522939574093e-02 2.783363515739658949e-03 3.256670557708437741e+01
9.810757522939574093e-02 2.792363515739658842e-03 3.345556874523853708e+01
9.810757522939574093e-02 2.801363515739658736e-03 3.437434858108915137e+01
9.810757522939574093e-02 2.810363515739659063e-03 3.532315911454261936e+01
9.810757522939574093e-02 2.819363515739658956e-03 3.630210982480397774e+01
9.810757522939574093e-02 2.828363515739658850e-03 3.731130566402279669e+01
9.810757522939574093e-02 2.837363515739658743e-03 3.835084722245485978e+01
9.810757522939574093e-02 2.846363515739658637e-03 3.942083067790562723e+01
9.810757522939574093e-02 2.855363515739658964e-03 4.052134787268900595e+01
9.810757522939574093e-02 2.864363515739658857e-03 4.165248642411123114e+01
9.853257522939573576e-02 2.144363515739658704e-03 3.432965674936227174e+01
9.853257522939573576e-02 2.153363515739658597e-03 3.367648106446276302e+01
9.853257522939573576e-02 2.162363515739658924e-03 3.303498816064163179e+01
9.853257522939573576e-02 2.171363515739658818e-03 3.240541944337056179e+01
9.853257522939573576e-02 2.180363515739658711e-03 3.178802476536620247e+01
9.853257522939573576e-02 2.189363515739658605e-03 3.118306198056913559e+01
9.853257522939573576e-02 2.198363515739658498e-03 3.059079649428136349e+01
9.853257522939573576e-02 2.207363515739658825e-03 3.001150081060771413e+01
9.853257522939573576e-02 2.216363515739658719e-03 2.944545407808206505e+01
9.853257522939573576e-02 2.225363515739658613e-03 2.889294163459149445e+01
9.853257522939573576e-02 2.234363515739658940e-03 2.835425455258697980e+01
9.853257522939573576e-02 2.243363515739658833e-03 2.782968918545540760e+01
9.853257522939573576e-02 2.252363515739658727e-03 2.731954671616617247e+01
9.853257522939573576e-02 2.261363515739658620e-03 2.682413270906292269e+01
9.853257522939573576e-02 2.270363515739658514e-03 2.634375666561592766e+01
9.853257522939573576e-02 2.279363515739658841e-03 2.587873158522720018e+01
9.853257522939573576e-02 2.288363515739658734e-03 2.542937353171609516e+01
9.853257522939573576e-02 2.297363515739658628e-03 2.499600120644672074e+01
9.853257522939573576e-02 2.306363515739658955e-03 2.457893552880639731e+01
9.853257522939573576e-02 2.315363515739658849e-03 2.417849925836955549e+01
9.853257522939573576e-02 2.324363515739658742e-03 2.379501645824618095e+01
9.853257522939573576e-02 2.333363515739658636e-03 2.342881230223898115e+01
9.853257522939573576e-02 2.342363515739658529e-03 2.308021255837022068e+01
9.853257522939573576e-02 2.351363515739658856e-03 2.274954324945056783e+01
9.853257522939573576e-02 2.360363515739658750e-03 2.243713029148440796e+01
9.853257522939573576e-02 2.369363515739658643e-03 2.214329914362005525e+01
9.853257522939573576e-02 2.378363515739658970e-03 2.186837446994505285e+01
9.853257522939573576e-02 2.387363515739658864e-03 2.161267981358926704e+01
9.853257522939573576e-02 2.396363515739658757e-03 2.137653728338287351e+01
9.853257522939573576e-02 2.405363515739658651e-03 2.116026725330388558e+01
9.853257522939573576e-02 2.414363515739658544e-03 2.096418807493571990e+01
9.853257522939573576e-02 2.423363515739658872e-03 2.078861580308264934e+01
9.853257522939573576e-02 2.432363515739658765e-03 2.063386393467160929e+01
9.853257522939573576e-02 2.441363515739658659e-03 2.050024316091131027e+01
9.853257522939573576e-02 2.450363515739658986e-03 2.038806113282262800e+01
9.853257522939573576e-02 2.459363515739658879e-03 2.029762224005148141e+01
9.853257522939573576e-02 2.468363515739658773e-03 2.022922740290326260e+01
9.853257522939573576e-02 2.477363515739658666e-03 2.018317387747347880e+01
9.853257522939573576e-02 2.486363515739658560e-03 2.015975516348461838e+01
9.853257522939573576e-02 2.495363515739658887e-03 2.015926045784331677e+01
9.853257522939573576e-02 2.504363515739658781e-03 2.018197509368766873e+01
9.853257522939573576e-02 2.513363515739658674e-03 2.022817997817654145e+01
9.853257522939573576e-02 2.522363515739659001e-03 2.029815157009906557e+01
9.853257522939573576e-02 2.531363515739658895e-03 2.039216169959357217e+01
9.853257522939573576e-02 2.540363515739658788e-03 2.051047770305834206e+01
9.853257522939573576e-02 2.549363515739658682e-03 2.065336195062391766e+01
9.853257522939573576e-02 2.558363515739658575e-03 2.082107201446692102e+01
9.853257522939573576e-02 2.567363515739658902e-03 2.101386052632787482e+01
9.853257522939573576e-02 2.576363515739658796e-03 2.123197511039089136e+01
9.853257522939573576e-02 2.585363515739658689e-03 2.147565832572078648e+01
9.853257522939573576e-02 2.594363515739659017e-03 2.174514761772778115e+01
9.853257522939573576e-02 2.603363515739658910e-03 2.204067527840479102e+01
9.853257522939573576e-02 2.612363515739658804e-03 2.236246841468155822e+01
9.853257522939573576e-02 2.621363515739658697e-03 2.271074892471781936e+01
9.853257522939573576e-02 2.630363515739658591e-03 2.308573348269655412e+01
9.853257522939573576e-02 2.639363515739658918e-03 2.348763352449557829e+01
9.853257522939573576e-02 2.648363515739658811e-03 2.391665525176424012e+01
9.853257522939573576e-02 2.657363515739658705e-03 2.437299963035749784e+01
9.853257522939573576e-02 2.666363515739659032e-03 2.485686236372433200e+01
9.853257522939573576e-02 2.675363515739658925e-03 2.536843403190115964e+01
9.853257522939573576e-02 2.684363515739658819e-03 2.590789994905136950e+01
9.853257522939573576e-02 2.693363515739658712e-03 2.647544028158338847e+01
9.853257522939573576e-02 2.702363515739658606e-03 2.707123005499411761e+01
9.853257522939573576e-02 2.711363515739658933e-03 2.769543918534512272e+01
9.853257522939573576e-02 2.720363515739658827e-03 2.834823251429091329e+01
9.853257522939573576e-02 2.729363515739658720e-03 2.902976984676993766e+01
9.853257522939573576e-02 2.738363515739659047e-03 2.974020599424139277e+01
9.853257522939573576e-02 2.747363515739658941e-03 3.047969081042359107e+01
9.853257522939573576e-02 2.756363515739658834e-03 3.124836926908986356e+01
9.853257522939573576e-02 2.765363515739658728e-03 3.204638140235917376e+01
9.853257522939573576e-02 2.774363515739658621e-03 3.287386254886152415e+01
9.853257522939573576e-02 2.783363515739658949e-03 3.373094320778798760e+01
9.853257522939573576e-02 2.792363515739658842e-03 3.461774919147600826e+01
9.853257522939573576e-02 2.801363515739658736e-03 3.553440165454853172e+01
9.853257522939573576e-02 2.810363515739659063e-03 3.648101714928557726e+01
9.853257522939573576e-02 2.819363515739658956e-03 3.745770767642946453e+01
9.853257522939573576e-02 2.828363515739658850e-03 3.846458074311263431e+01
9.853257522939573576e-02 2.837363515739658743e-03 3.950173940187548283e+01
9.853257522939573576e-02 2.846363515739658637e-03 4.056928233583207088e+01
9.853257522939573576e-02 2.855363515739658964e-03 4.166730386782782602e+01
9.853257522939573576e-02 2.864363515739658857e-03 4.279589407006844226e+01
9.895757522939573059e-02 2.144363515739658704e-03 3.531537378214906653e+01
9.895757522939573059e-02 2.153363515739658597e-03 3.467261680598400631e+01
9.895757522939573059e-02 2.162363515739658924e-03 3.404127569783744889e+01
9.895757522939573059e-02 2.171363515739658818e-03 3.342159279412877027e+01
9.895757522939573059e-02 2.180363515739658711e-03 3.281381903364135155e+01
9.895757522939573059e-02 2.189363515739658605e-03 3.221821350632612280e+01
9.895757522939573059e-02 2.198363515739658498e-03 3.163504299821286736e+01
9.895757522939573059e-02 2.207363515739658825e-03 3.106458153345957385e+01
9.895757522939573059e-02 2.216363515739658719e-03 3.050710991452061194e+01
9.895757522939573059e-02 2.225363515739658613e-03 2.996291526147288664e+01
9.895757522939573059e-02 2.234363515739658940e-03 2.943229055161700103e+01
9.895757522939573059e-02 2.243363515739658833e-03 2.891553416016429878e+01
9.895757522939573059e-02 2.252363515739658727e-03 2.841294940319809825e+01
9.895757522939573059e-02 2.261363515739658620e-03 2.792484408366684079e+01
9.895757522939573059e-02 2.270363515739658514e-03 2.745153004150361653e+01
9.895757522939573059e-02 2.279363515739658841e-03 2.699332270861188476e+01
9.895757522939573059e-02 2.288363515739658734e-03 2.655054066975597493e+01
9.895757522939573059e-02 2.297363515739658628e-03 2.612350523449364914e+01
9.895757522939573059e-02 2.306363515739658955e-03 2.571253999422842185e+01
9.895757522939573059e-02 2.315363515739658849e-03 2.531797043197630614e+01
9.895757522939573059e-02 2.324363515739658742e-03 2.494012349647712767e+01
9.895757522939573059e-02 2.333363515739658636e-03 2.457932720812951288e+01
9.895757522939573059e-02 2.342363515739658529e-03 2.423591027055309155e+01
9.895757522939573059e-02 2.351363515739658856e-03 2.391020169287955355e+01
9.895757522939573059e-02 2.360363515739658750e-03 2.360253042321991757e+01
9.895757522939573059e-02 2.369363515739658643e-03 2.331322502025696508e+01
9.895757522939573059e-02 2.378363515739658970e-03 2.304261320480478048e+01
9.895757522939573059e-02 2.387363515739658864e-03 2.279102168750333135e+01
9.895757522939573059e-02 2.396363515739658757e-03 2.255877574603150038e+01
9.895757522939573059e-02 2.405363515739658651e-03 2.234619894663111950e+01
9.895757522939573059e-02 2.414363515739658544e-03 2.215361285265279889e+01
9.895757522939573059e-02 2.423363515739658872e-03 2.198133674634763679e+01
9.895757522939573059e-02 2.432363515739658765e-03 2.182968736421699418e+01
9.895757522939573059e-02 2.441363515739658659e-03 2.169897864577293944e+01
9.895757522939573059e-02 2.450363515739658986e-03 2.158952149586903602e+01
9.895757522939573059e-02 2.459363515739658879e-03 2.150162356048431889e+01
9.895757522939573059e-02 2.468363515739658773e-03 2.143558901591225663e+01
9.895757522939573059e-02 2.477363515739658666e-03 2.139171837133480381e+01
9.895757522939573059e-02 2.486363515739658560e-03 2.137030828438614094e+01
9.895757522939573059e-02 2.495363515739658887e-03 2.137165138981916357e+01
9.895757522939573059e-02 2.504363515739658781e-03 2.139603621453434812e+01
9.895757522939573059e-02 2.513363515739658674e-03 2.144374671881686822e+01
9.895757522939573059e-02 2.522363515739659001e-03 2.151506259074713512e+01
9.895757522939573059e-02 2.531363515739658895e-03 2.161025905639033340e+01
9.895757522939573059e-02 2.540363515739658788e-03 2.172960642488331473e+01
9.895757522939573059e-02 2.549363515739658682e-03 2.187337028810227935e+01
9.895757522939573059e-02 2.558363515739658575e-03 2.204181135574665973e+01
9.895757522939573059e-02 2.567363515739658902e-03 2.223518537739383305e+01
9.895757522939573059e-02 2.576363515739658796e-03 2.245374307458300223e+01
9.895757522939573059e-02 2.585363515739658689e-03 2.269773008253056901e+01
9.895757522939573059e-02 2.594363515739659017e-03 2.296738690109364711e+01
9.895757522939573059e-02 2.603363515739658910e-03 2.326294885451144978e+01
9.895757522939573059e-02 2.612363515739658804e-03 2.358464605950106829e+01
9.895757522939573059e-02 2.621363515739658697e-03 2.393270340125812368e+01
9.895757522939573059e-02 2.630363515739658591e-03 2.430734051697962173e+01
9.895757522939573059e-02 2.639363515739658918e-03 2.470877178762097515e+01
9.895757522939573059e-02 2.648363515739658811e-03 2.513720632978711933e+01
9.895757522939573059e-02 2.657363515739658705e-03 2.559284800656647008e+01
9.895757522939573059e-02 2.666363515739659032e-03 2.607589543124620945e+01
9.895757522939573059e-02 2.675363515739658925e-03 2.658654193955507594e+01
9.895757522939573059e-02 2.684363515739658819e-03 2.712497575958374796e+01
9.895757522939573059e-02 2.693363515739658712e-03 2.769137983897908839e+01
9.895757522939573059e-02 2.702363515739658606e-03 2.828593198893193517e+01
9.895757522939573059e-02 2.711363515739658933e-03 2.890880489023450650e+01
9.895757522939573059e-02 2.720363515739658827e-03 2.956016612873767713e+01
9.895757522939573059e-02 2.729363515739658720e-03 3.024017823384068038e+01
9.895757522939573059e-02 2.738363515739659047e-03 3.094899871968200955e+01
9.895757522939573059e-02 2.747363515739658941e-03 3.168678012929026977e+01
9.895757522939573059e-02 2.756363515739658834e-03 3.245367008242968154e+01
9.895757522939573059e-02 2.765363515739658728e-03 3.324981131041741378e+01
9.895757522939573059e-02 2.774363515739658621e-03 3.407534173424264168e+01
9.895757522939573059e-02 2.783363515739658949e-03 3.493039448408958947e+01
9.895757522939573059e-02 2.792363515739658842e-03 3.581509796302802329e+01
9.895757522939573059e-02 2.801363515739658736e-03 3.672957591967733038e+01
9.895757522939573059e-02 2.810363515739659063e-03 3.767394745917968635e+01
9.895757522939573059e-02 2.819363515739658956e-03 3.864832713667581743e+01
9.895757522939573059e-02 2.828363515739658850e-03 3.965282499888095913e+01
9.895757522939573059e-02 2.837363515739658743e-03 4.068754660577943127e+01
9.895757522939573059e-02 2.846363515739658637e-03 4.175259315849191921e+01
9.895757522939573059e-02 2.855363515739658964e-03 4.284806147409940991e+01
9.895757522939573059e-02 2.864363515739658857e-03 4.397404409909589162e+01
9.938257522939573929e-02 2.144363515739658704e-03 3.633377526621345055e+01
9.938257522939573929e-02 2.153363515739658597e-03 3.570156736630346472e+01
9.938257522939573929e-02 2.162363515739658924e-03 3.508050542044540521e+01
9.938257522939573929e-02 2.171363515739658818e-03 3.447083269329479549e+01
9.938257522939573929e-02 2.180363515739658711e-03 3.387280120856681265e+01
9.938257522939573929e-02 2.189363515739658605e-03 3.328667129266611369e+01
9.938257522939573929e-02 2.198363515739658498e-03 3.271271111432864132e+01
9.938257522939573929e-02 2.207363515739658825e-03 3.215119622123003751e+01
9.938257522939573929e-02 2.216363515739658719e-03 3.160240907458810966e+01
9.938257522939573929e-02 2.225363515739658613e-03 3.106663858295607383e+01
9.938257522939573929e-02 2.234363515739658940e-03 3.054417963605837372e+01
9.938257522939573929e-02 2.243363515739658833e-03 3.003533263981020696e+01
9.938257522939573929e-02 2.252363515739658727e-03 2.954040305345270667e+01
9.938257522939573929e-02 2.261363515739658620e-03 2.905970092979796959e+01
9.938257522939573929e-02 2.270363515739658514e-03 2.859354045953622858e+01
9.938257522939573929e-02 2.279363515739658841e-03 2.814223952225060543e+01
9.938257522939573929e-02 2.288363515739658734e-03 2.770611923435492940e+01
9.938257522939573929e-02 2.297363515739658628e-03 2.728550352180937466e+01
9.938257522939573929e-02 2.306363515739658955e-03 2.688071868190687042e+01
9.938257522939573929e-02 2.315363515739658849e-03 2.649209296267153491e+01
9.938257522939573929e-02 2.324363515739658742e-03 2.611995614936054722e+01
9.938257522939573929e-02 2.333363515739658636e-03 2.576463916051548608e+01
9.938257522939573929e-02 2.342363515739658529e-03 2.542647365430244122e+01
9.938257522939573929e-02 2.351363515739658856e-03 2.510579164565601218e+01
9.938257522939573929e-02 2.360363515739658750e-03 2.480292513474788052e+01
9.938257522939573929e-02 2.369363515739658643e-03 2.451820574729006808e+01
9.938257522939573929e-02 2.378363515739658970e-03 2.425196438700371004e+01
9.938257522939573929e-02 2.387363515739658864e-03 2.400453090074560691e+01
9.938257522939573929e-02 2.396363515739658757e-03 2.377623378299804813e+01
9.938257522939573929e-02 2.405363515739658651e-03 2.356739976122000257e+01
9.938257522939573929e-02 2.414363515739658544e-03 2.337835365860806291e+01
9.938257522939573929e-02 2.423363515739658872e-03 2.320941800689345769e+01
9.938257522939573929e-02 2.432363515739658765e-03 2.306091280428213963e+01
9.938257522939573929e-02 2.441363515739658659e-03 2.293315526079604183e+01
9.938257522939573929e-02 2.450363515739658986e-03 2.282645955733485721e+01
9.938257522939573929e-02 2.459363515739658879e-03 2.274113661845896672e+01
9.938257522939573929e-02 2.468363515739658773e-03 2.267749389868433241e+01
9.938257522939573929e-02 2.477363515739658666e-03 2.263583518237126668e+01
9.938257522939573929e-02 2.486363515739658560e-03 2.261646039688807264e+01
9.938257522939573929e-02 2.495363515739658887e-03 2.261966543890596881e+01
9.938257522939573929e-02 2.504363515739658781e-03 2.264574201368569106e+01
9.938257522939573929e-02 2.513363515739658674e-03 2.269497756202159167e+01
9.938257522939573929e-02 2.522363515739659001e-03 2.276765473079805702e+01
9.938257522939573929e-02 2.531363515739658895e-03 2.286405206426800873e+01
9.938257522939573929e-02 2.540363515739658788e-03 2.298444306170816276e+01
9.938257522939573929e-02 2.549363515739658682e-03 2.312909649224033615e+01
9.938257522939573929e-02 2.558363515739658575e-03 2.329827622390311603e+01
9.938257522939573929e-02 2.567363515739658902e-03 2.349224114469379288e+01
9.938257522939573929e-02 2.576363515739658796e-03 2.371124509385387569e+01
9.938257522939573929e-02 2.585363515739658689e-03 2.395553680289745557e+01
9.938257522939573929e-02 2.594363515739659017e-03 2.422535984605119097e+01
9.938257522939573929e-02 2.603363515739658910e-03 2.452095259950587547e+01
9.938257522939573929e-02 2.612363515739658804e-03 2.484254820924408591e+01
9.938257522939573929e-02 2.621363515739658697e-03 2.519037456678708509e+01
9.938257522939573929e-02 2.630363515739658591e-03 2.556465429261155009e+01
9.938257522939573929e-02 2.639363515739658918e-03 2.596560472791426832e+01
9.938257522939573929e-02 2.648363515739658811e-03 2.639343792658817733e+01
9.938257522939573929e-02 2.657363515739658705e-03 2.684836066611526917e+01
9.938257522939573929e-02 2.666363515739659032e-03 2.733057445174912914e+01
9.938257522939573929e-02 2.675363515739658925e-03 2.784027549999430562e+01
9.938257522939573929e-02 2.684363515739658819e-03 2.837765486615418808e+01
9.938257522939573929e-02 2.693363515739658712e-03 2.894289833133453271e+01
9.938257522939573929e-02 2.702363515739658606e-03 2.953618651021869823e+01
9.938257522939573929e-02 2.711363515739658933e-03 3.015769486604162353e+01
9.938257522939573929e-02 2.720363515739658827e-03 3.080759374640913961e+01
9.938257522939573929e-02 2.729363515739658720e-03 3.148604842228436951e+01
9.938257522939573929e-02 2.738363515739659047e-03 3.219321912949234843e+01
9.938257522939573929e-02 2.747363515739658941e-03 3.292926111463285110e+01
9.938257522939573929e-02 2.756363515739658834e-03 3.369432467683733989e+01
9.938257522939573929e-02 2.765363515739658728e-03 3.448855522381617789e+01
9.938257522939573929e-02 2.774363515739658621e-03 3.531209331461778334e+01
9.938257522939573929e-02 2.783363515739658949e-03 3.616507471408479546e+01
9.938257522939573929e-02 2.792363515739658842e-03 3.704763044264521454e+01
9.938257522939573929e-02 2.801363515739658736e-03 3.795988683637429517e+01
9.938257522939573929e-02 2.810363515739659063e-03 3.890196559245762842e+01
9.938257522939573929e-02 2.819363515739658956e-03 3.987398383058646800e+01
9.938257522939573929e-02 2.828363515739658850e-03 4.087605414191605746e+01
9.938257522939573929e-02 2.837363515739658743e-03 4.190828464900826589e+01
9.938257522939573929e-02 2.846363515739658637e-03 4.297077904931754233e+01
9.938257522939573929e-02 2.855363515739658964e-03 4.406363669244890957e+01
9.938257522939573929e-02 2.864363515739658857e-03 4.518695259284314147e+01
9.980757522939573412e-02 2.144363515739658704e-03 3.738486918421133964e+01
9.980757522939573412e-02 2.153363515739658597e-03 3.676334088990520854e+01
9.980757522939573412e-02 2.162363515739658924e-03 3.615268563167134630e+01
9.980757522939573412e-02 2.171363515739658818e-03 3.555314759961831328e+01
9.980757522939573412e-02 2.180363515739658711e-03 3.496497990120926147e+01
9.980757522939573412e-02 2.189363515739658605e-03 3.438844409974049654e+01
9.980757522939573412e-02 2.198363515739658498e-03 3.382380974860299716e+01
9.980757522939573412e-02 2.207363515739658825e-03 3.327135392240759870e+01
9.980757522939573412e-02 2.216363515739658719e-03 3.273136074605756107e+01
9.980757522939573412e-02 2.225363515739658613e-03 3.220412092282745675e+01
9.980757522939573412e-02 2.234363515739658940e-03 3.168993126249242209e+01
9.980757522939573412e-02 2.243363515739658833e-03 3.118909421055334974e+01
9.980757522939573412e-02 2.252363515739658727e-03 3.070191737954806399e+01
9.980757522939573412e-02 2.261363515739658620e-03 3.022871308283694702e+01
9.980757522939573412e-02 2.270363515739658514e-03 2.976979787516032161e+01
9.980757522939573412e-02 2.279363515739658841e-03 2.932549209346930752e+01
9.980757522939573412e-02 2.288363515739658734e-03 2.889611940747815311e+01
9.980757522939573412e-02 2.297363515739658628e-03 2.848200637550738179e+01
9.980757522939573412e-02 2.306363515739658955e-03 2.808348200806929640e+01
9.980757522939573412e-02 2.315363515739658849e-03 2.770087733968173893e+01
9.980757522939573412e-02 2.324363515739658742e-03 2.733452500985336542e+01
9.980757522939573412e-02 2.333363515739658636e-03 2.698475885370302763e+01
9.980757522939573412e-02 2.342363515739658529e-03 2.665191350297581607e+01
9.980757522939573412e-02 2.351363515739658856e-03 2.633632399800742974e+01
9.980757522939573412e-02 2.360363515739658750e-03 2.603832541113851562e+01
9.980757522939573412e-02 2.369363515739658643e-03 2.575825248210517771e+01
9.980757522939573412e-02 2.378363515739658970e-03 2.549643926581924802e+01
9.980757522939573412e-02 2.387363515739658864e-03 2.525321879283310977e+01
9.980757522939573412e-02 2.396363515739658757e-03 2.502892274292244679e+01
9.980757522939573412e-02 2.405363515739658651e-03 2.482388113206090452e+01
9.980757522939573412e-02 2.414363515739658544e-03 2.463842201281406119e+01
9.980757522939573412e-02 2.423363515739658872e-03 2.447287121525695852e+01
9.980757522939573412e-02 2.432363515739658765e-03 2.432755196847872980e+01
9.980757522939573412e-02 2.441363515739658659e-03 2.420278480170830449e+01
9.980757522939573412e-02 2.450363515739658986e-03 2.409888719423483394e+01
9.980757522939573412e-02 2.459363515739658879e-03 2.401617337152228515e+01
9.980757522939573412e-02 2.468363515739658773e-03 2.395495408863232001e+01
9.980757522939573412e-02 2.477363515739658666e-03 2.391553642737065388e+01
9.980757522939573412e-02 2.486363515739658560e-03 2.389822360698420312e+01
9.980757522939573412e-02 2.495363515739658887e-03 2.390331480812878340e+01
9.980757522939573412e-02 2.504363515739658781e-03 2.393110501002999513e+01
9.980757522939573412e-02 2.513363515739658674e-03 2.398188485226981470e+01
9.980757522939573412e-02 2.522363515739659001e-03 2.405594043403695537e+01
9.980757522939573412e-02 2.531363515739658895e-03 2.415355331057568833e+01
9.980757522939573412e-02 2.540363515739658788e-03 2.427500027892622825e+01
9.980757522939573412e-02 2.549363515739658682e-03 2.442055330657862555e+01
9.980757522939573412e-02 2.558363515739658575e-03 2.459047944075567216e+01
9.980757522939573412e-02 2.567363515739658902e-03 2.478504072851475826e+01
9.980757522939573412e-02 2.576363515739658796e-03 2.500449414721694552e+01
9.980757522939573412e-02 2.585363515739658689e-03 2.524909154487747287e+01
9.980757522939573412e-02 2.594363515739659017e-03 2.551907959001451331e+01
9.980757522939573412e-02 2.603363515739658910e-03 2.581469973055416745e+01
9.980757522939573412e-02 2.612363515739658804e-03 2.613618816122848898e+01
9.980757522939573412e-02 2.621363515739658697e-03 2.648377579921466918e+01
9.980757522939573412e-02 2.630363515739658591e-03 2.685768826735991865e+01
9.980757522939573412e-02 2.639363515739658918e-03 2.725814588464808708e+01
9.980757522939573412e-02 2.648363515739658811e-03 2.768536366483854749e+01
9.980757522939573412e-02 2.657363515739658705e-03 2.813955131437197110e+01
9.980757522939573412e-02 2.666363515739659032e-03 2.862091324992289287e+01
9.980757522939573412e-02 2.675363515739658925e-03 2.912964860765865183e+01
9.980757522939573412e-02 2.684363515739658819e-03 2.966595122478278768e+01
9.980757522939573412e-02 2.693363515739658712e-03 3.023000979911719810e+01
9.980757522939573412e-02 2.702363515739658606e-03 3.082200774426044632e+01
9.980757522939573412e-02 2.711363515739658933e-03 3.144212332352915951e+01
9.980757522939573412e-02 2.720363515739658827e-03 3.209052966385306149e+01
9.980757522939573412e-02 2.729363515739658720e-03 3.276739479525227239e+01
9.980757522939573412e-02 2.738363515739659047e-03 3.347288169312290051e+01
9.980757522939573412e-02 2.747363515739658941e-03 3.420714832273083061e+01
9.980757522939573412e-02 2.756363515739658834e-03 3.497034768689573525e+01
9.980757522939573412e-02 2.765363515739658728e-03 3.576262788058980391e+01
9.980757522939573412e-02 2.774363515739658621e-03 3.658413210921926861e+01
9.980757522939573412e-02 2.783363515739658949e-03 3.743499880555052073e+01
9.980757522939573412e-02 2.792363515739658842e-03 3.831536161610389968e+01
9.980757522939573412e-02 2.801363515739658736e-03 3.922534948858375969e+01
9.980757522939573412e-02 2.810363515739659063e-03 4.016508672305494088e+01
9.980757522939573412e-02 2.819363515739658956e-03 4.113469302112159198e+01
9.980757522939573412e-02 2.828363515739658850e-03 4.213428354474254434e+01
9.980757522939573412e-02 2.837363515739658743e-03 4.316396897398951182e+01
9.980757522939573412e-02 2.846363515739658637e-03 4.422385553928828017e+01
9.980757522939573412e-02 2.855363515739658964e-03 4.531404512432615661e+01
9.980757522939573412e-02 2.864363515739658857e-03 4.643463526155508703e+01
1.002325752293957289e-01 2.144363515739658704e-03 3.846866318471924728e+01
1.002325752293957289e-01 2.153363515739658597e-03 3.785794518602497760e+01
1.002325752293957289e-01 2.162363515739658924e-03 3.725782429830829301e+01
1.002325752293957289e-01 2.171363515739658818e-03 3.666854563427133940e+01
1.002325752293957289e-01 2.180363515739658711e-03 3.609036338394005838e+01
1.002325752293957289e-01 2.189363515739658605e-03 3.552354034786716852e+01
1.002325752293957289e-01 2.198363515739658498e-03 3.496834746602908695e+01
1.002325752293957289e-01 2.207363515739658825e-03 3.442506334342394325e+01
1.002325752293957289e-01 2.216363515739658719e-03 3.389397377351062346e+01
1.002325752293957289e-01 2.225363515739658613e-03 3.337537126057898718e+01
1.002325752293957289e-01 2.234363515739658940e-03 3.286955454209416416e+01
1.002325752293957289e-01 2.243363515739658833e-03 3.237682811207989175e+01
1.002325752293957289e-01 2.252363515739658727e-03 3.189750174348583300e+01
1.002325752293957289e-01 2.261363515739658620e-03 3.143189002842572677e+01
1.002325752293957289e-01 2.270363515739658514e-03 3.098031189381944728e+01
1.002325752293957289e-01 2.279363515739658841e-03 3.054309014965841129e+01
1.002325752293957289e-01 2.288363515739658734e-03 3.012055102986087718e+01
1.002325752293957289e-01 2.297363515739658628e-03 2.971302374249259515e+01
1.002325752293957289e-01 2.306363515739658955e-03 2.932084002756508312e+01
1.002325752293957289e-01 2.315363515739658849e-03 2.894433372321552156e+01
1.002325752293957289e-01 2.324363515739658742e-03 2.858384034105571914e+01
1.002325752293957289e-01 2.333363515739658636e-03 2.823969665129189366e+01
1.002325752293957289e-01 2.342363515739658529e-03 2.791224027841454358e+01
1.002325752293957289e-01 2.351363515739658856e-03 2.760180930787001330e+01
1.002325752293957289e-01 2.360363515739658750e-03 2.730874190438979099e+01
1.002325752293957289e-01 2.369363515739658643e-03 2.703337594242120190e+01
1.002325752293957289e-01 2.378363515739658970e-03 2.677604864906206217e+01
1.002325752293957289e-01 2.387363515739658864e-03 2.653709625998939714e+01
1.002325752293957289e-01 2.396363515739658757e-03 2.631685368851955786e+01
1.002325752293957289e-01 2.405363515739658651e-03 2.611565420826858031e+01
1.002325752293957289e-01 2.414363515739658544e-03 2.593382914953681961e+01
1.002325752293957289e-01 2.423363515739658872e-03 2.577170760956849449e+01
1.002325752293957289e-01 2.432363515739658765e-03 2.562961617684422322e+01
1.002325752293957289e-01 2.441363515739658659e-03 2.550787869612034342e+01
1.002325752293957289e-01 2.450363515739658986e-03 2.540681591465929046e+01
1.002325752293957289e-01 2.459363515739658879e-03 2.532674540755081694e+01
1.002325752293957289e-01 2.468363515739658773e-03 2.526798125281177931e+01
1.002325752293957289e-01 2.477363515739658666e-03 2.523083385205509899e+01
1.002325752293957289e-01 2.486363515739658560e-03 2.521560973864384891e+01
1.002325752293957289e-01 2.495363515739658887e-03 2.522261139937560870e+01
1.002325752293957289e-01 2.504363515739658781e-03 2.525213710944754553e+01
1.002325752293957289e-01 2.513363515739658674e-03 2.530448081483555711e+01
1.002325752293957289e-01 2.522363515739659001e-03 2.537993183551586185e+01
1.002325752293957289e-01 2.531363515739658895e-03 2.547877500791403804e+01
1.002325752293957289e-01 2.540363515739658788e-03 2.560129036677668068e+01
1.002325752293957289e-01 2.549363515739658682e-03 2.574775309907838050e+01
1.002325752293957289e-01 2.558363515739658575e-03 2.591843345214655869e+01
1.002325752293957289e-01 2.567363515739658902e-03 2.611359665280403419e+01
1.002325752293957289e-01 2.576363515739658796e-03 2.633350283700318073e+01
1.002325752293957289e-01 2.585363515739658689e-03 2.657840698948203340e+01
1.002325752293957289e-01 2.594363515739659017e-03 2.684855889309906729e+01
1.002325752293957289e-01 2.603363515739658910e-03 2.714420308724092479e+01
1.002325752293957289e-01 2.612363515739658804e-03 2.746557883499045261e+01
1.002325752293957289e-01 2.621363515739658697e-03 2.781292009848877456e+01
1.002325752293957289e-01 2.630363515739658591e-03 2.818645552206490379e+01
1.002325752293957289e-01 2.639363515739658918e-03 2.858640842270764892e+01
1.002325752293957289e-01 2.648363515739658811e-03 2.901299678877197152e+01
1.002325752293957289e-01 2.657363515739658705e-03 2.946643327813794144e+01
1.002325752293957289e-01 2.666363515739659032e-03 2.994692523577148791e+01
1.002325752293957289e-01 2.675363515739658925e-03 3.045467470361202800e+01
1.002325752293957289e-01 2.684363515739658819e-03 3.098987844164074090e+01
1.002325752293957289e-01 2.693363515739658712e-03 3.155272790447267539e+01
1.002325752293957289e-01 2.702363515739658606e-03 3.214340943820062080e+01
1.002325752293957289e-01 2.711363515739658933e-03 3.276210409532498602e+01
1.002325752293957289e-01 2.720363515739658827e-03 3.340898779965246490e+01
1.002325752293957289e-01 2.729363515739658720e-03 3.408423135771695911e+01
1.002325752293957289e-01 2.738363515739659047e-03 3.478800050153981260e+01
1.002325752293957289e-01 2.747363515739658941e-03 3.552045593366622711e+01
1.002325752293957289e-01 2.756363515739658834e-03 3.628175337575081016e+01
1.002325752293957289e-01 2.765363515739658728e-03 3.707204361599903564e+01
1.002325752293957289e-01 2.774363515739658621e-03 3.789147256100088157e+01
1.002325752293957289e-01 2.783363515739658949e-03 3.874018129052510062e+01
1.002325752293957289e-01 2.792363515739658842e-03 3.961830610604343406e+01
1.002325752293957289e-01 2.801363515739658736e-03 4.052597858941911113e+01
1.002325752293957289e-01 2.810363515739659063e-03 4.146332564971450552e+01
1.002325752293957289e-01 2.819363515739658956e-03 4.243046959680910390e+01
1.002325752293957289e-01 2.828363515739658850e-03 4.342752817764269935e+01
1.002325752293957289e-01 2.837363515739658743e-03 4.445461465085841724e+01
1.002325752293957289e-01 2.846363515739658637e-03 4.551183778650428735e+01
1.002325752293957289e-01 2.855363515739658964e-03 4.659930202953043477e+01
1.002325752293957289e-01 2.864363515739658857e-03 4.771710745470053894e+01
1.006575752293957376e-01 2.144363515739658704e-03 3.958516458185536635e+01
1.006575752293957376e-01 2.153363515739658597e-03 3.898538772830008270e+01
1.006575752293957376e-01 2.162363515739658924e-03 3.839592905039543780e+01
1.006575752293957376e-01 2.171363515739658818e-03 3.781703458055207534e+01
1.006575752293957376e-01 2.180363515739658711e-03 3.724895959009316471e+01
1.006575752293957376e-01 2.189363515739658605e-03 3.669196811719436369e+01
1.006575752293957376e-01 2.198363515739658498e-03 3.614633249032343087e+01
1.006575752293957376e-01 2.207363515739658825e-03 3.561233284829265244e+01
1.006575752293957376e-01 2.216363515739658719e-03 3.509025665798546356e+01
1.006575752293957376e-01 2.225363515739658613e-03 3.458039823103896993e+01
1.006575752293957376e-01 2.234363515739658940e-03 3.408305823553396863e+01
1.006575752293957376e-01 2.243363515739658833e-03 3.359854323182057101e+01
1.006575752293957376e-01 2.252363515739658727e-03 3.312716516553135193e+01
1.006575752293957376e-01 2.261363515739658620e-03 3.266924090700749161e+01
1.006575752293957376e-01 2.270363515739658514e-03 3.222509177382957546e+01
1.006575752293957376e-01 2.279363515739658841e-03 3.179504306240974643e+01
1.006575752293957376e-01 2.288363515739658734e-03 3.137942358544799504e+01
1.006575752293957376e-01 2.297363515739658628e-03 3.097856521627730331e+01
1.006575752293957376e-01 2.306363515739658955e-03 3.059280244081000433e+01
1.006575752293957376e-01 2.315363515739658849e-03 3.022247191800735777e+01
1.006575752293957376e-01 2.324363515739658742e-03 2.986791204952166368e+01
1.006575752293957376e-01 2.333363515739658636e-03 2.952946255932809549e+01
1.006575752293957376e-01 2.342363515739658529e-03 2.920746408389030080e+01
1.006575752293957376e-01 2.351363515739658856e-03 2.890225777361624182e+01
1.006575752293957376e-01 2.360363515739658750e-03 2.861418490595818298e+01
1.006575752293957376e-01 2.369363515739658643e-03 2.834358651085457836e+01
1.006575752293957376e-01 2.378363515739658970e-03 2.809080300881132075e+01
1.006575752293957376e-01 2.387363515739658864e-03 2.785617386210358859e+01
1.006575752293957376e-01 2.396363515739658757e-03 2.764003723939154611e+01
1.006575752293957376e-01 2.405363515739658651e-03 2.744272969400660145e+01
1.006575752293957376e-01 2.414363515739658544e-03 2.726458585622467012e+01
1.006575752293957376e-01 2.423363515739658872e-03 2.710593813952792175e+01
1.006575752293957376e-01 2.432363515739658765e-03 2.696711646120942873e+01
1.006575752293957376e-01 2.441363515739658659e-03 2.684844797717497045e+01
1.006575752293957376e-01 2.450363515739658986e-03 2.675025685731148428e+01
1.006575752293957376e-01 2.459363515739658879e-03 2.667286394426483298e+01
1.006575752293957376e-01 2.468363515739658773e-03 2.661658668737524636e+01
1.006575752293957376e-01 2.477363515739658666e-03 2.658173883050605468e+01
1.006575752293957376e-01 2.486363515739658560e-03 2.656863024353239666e+01
1.006575752293957376e-01 2.495363515739658887e-03 2.657756674160881971e+01
1.006575752293957376e-01 2.504363515739658781e-03 2.660884991799642307e+01
1.006575752293957376e-01 2.513363515739658674e-03 2.666277694017585986e+01
1.006575752293957376e-01 2.522363515739659001e-03 2.673964069534221721e+01
1.006575752293957376e-01 2.531363515739658895e-03 2.683972899354736796e+01
1.006575752293957376e-01 2.540363515739658788e-03 2.696332523973822504e+01
1.006575752293957376e-01 2.549363515739658682e-03 2.711070786153695167e+01
1.006575752293957376e-01 2.558363515739658575e-03 2.728215032737560364e+01
1.006575752293957376e-01 2.567363515739658902e-03 2.747792106459544925e+01
1.006575752293957376e-01 2.576363515739658796e-03 2.769828338827684888e+01
1.006575752293957376e-01 2.585363515739658689e-03 2.794349544019652853e+01
1.006575752293957376e-01 2.594363515739659017e-03 2.821381013756163725e+01
1.006575752293957376e-01 2.603363515739658910e-03 2.850947513107897180e+01
1.006575752293957376e-01 2.612363515739658804e-03 2.883073277175097360e+01
1.006575752293957376e-01 2.621363515739658697e-03 2.917782008602173960e+01
1.006575752293957376e-01 2.630363515739658591e-03 2.955096875888480668e+01
1.006575752293957376e-01 2.639363515739658918e-03 2.995040512423784662e+01
1.006575752293957376e-01 2.648363515739658811e-03 3.037635016233903684e+01
1.006575752293957376e-01 2.657363515739658705e-03 3.082901950515068279e+01
1.006575752293957376e-01 2.666363515739659032e-03 3.130862344013215193e+01
1.006575752293957376e-01 2.675363515739658925e-03 3.181536693437365670e+01
1.006575752293957376e-01 2.684363515739658819e-03 3.234944964929732691e+01
1.006575752293957376e-01 2.693363515739658712e-03 3.291106593060621321e+01
1.006575752293957376e-01 2.702363515739658606e-03 3.350040496036328364e+01
1.006575752293957376e-01 2.711363515739658933e-03 3.411765063538129539e+01
1.006575752293957376e-01 2.720363515739658827e-03 3.476298169389403370e+01
1.006575752293957376e-01 2.729363515739658720e-03 3.543657173634753121e+01
1.006575752293957376e-01 2.738363515739659047e-03 3.613858926877455247e+01
1.006575752293957376e-01 2.747363515739658941e-03 3.686919774851926945e+01
1.006575752293957376e-01 2.756363515739658834e-03 3.762855563196634989e+01
1.006575752293957376e-01 2.765363515739658728e-03 3.841681642543758812e+01
1.006575752293957376e-01 2.774363515739658621e-03 3.923412874828343888e+01
1.006575752293957376e-01 2.783363515739658949e-03 4.008063632384178732e+01
1.006575752293957376e-01 2.792363515739658842e-03 4.095647815726007934e+01
1.006575752293957376e-01 2.801363515739658736e-03 4.186178846501056228e+01
1.006575752293957376e-01 2.810363515739659063e-03 4.279669679566293894e+01
1.006575752293957376e-01 2.819363515739658956e-03 4.376132807131060076e+01
1.006575752293957376e-01 2.828363515739658850e-03 4.475580264435913591e+01
1.006575752293957376e-01 2.837363515739658743e-03 4.578023635194463736e+01
1.006575752293957376e-01 2.846363515739658637e-03 4.683474057594824558e+01
1.006575752293957376e-01 2.855363515739658964e-03 4.791942228314789531e+01
1.006575752293957376e-01 2.864363515739658857e-03 4.903438411269840458e+01
1.010825752293957325e-01 2.144363515739658704e-03 4.073438035505867560e+01
1.010825752293957325e-01 2.153363515739658597e-03 4.014567565448450637e+01
1.010825752293957325e-01 2.162363515739658924e-03 3.956700718093040336e+01
1.010825752293957325e-01 2.171363515739658818e-03 3.899862188353691295e+01
1.010825752293957325e-01 2.180363515739658711e-03 3.844077611365301550e+01
1.010825752293957325e-01 2.189363515739658605e-03 3.789373514738841209e+01
1.010825752293957325e-01 2.198363515739658498e-03 3.735777270356399526e+01
1.010825752293957325e-01 2.207363515739658825e-03 3.683317045823750391e+01
1.010825752293957325e-01 2.216363515739658719e-03 3.632021755087063752e+01
1.010825752293957325e-01 2.225363515739658613e-03 3.581921011723480319e+01
1.010825752293957325e-01 2.234363515739658940e-03 3.533045076875609425e+01
1.010825752293957325e-01 2.243363515739658833e-03 3.485424812323239507e+01
1.010825752293957325e-01 2.252363515739658727e-03 3.439091631421806028e+01
1.010825752293957325e-01 2.261363515739658620e-03 3.394077450738976154e+01
1.010825752293957325e-01 2.270363515739658514e-03 3.350414642106161978e+01
1.010825752293957325e-01 2.279363515739658841e-03 3.308135985171495008e+01
1.010825752293957325e-01 2.288363515739658734e-03 3.267274620549980568e+01
1.010825752293957325e-01 2.297363515739658628e-03 3.227864003662816117e+01
1.010825752293957325e-01 2.306363515739658955e-03 3.189937859340906812e+01
1.010825752293957325e-01 2.315363515739658849e-03 3.153530137291400592e+01
1.010825752293957325e-01 2.324363515739658742e-03 3.118674968491720279e+01
1.010825752293957325e-01 2.333363515739658636e-03 3.085406622589934500e+01
1.010825752293957325e-01 2.342363515739658529e-03 3.053759466370851783e+01
1.010825752293957325e-01 2.351363515739658856e-03 3.023767923364115973e+01
1.010825752293957325e-01 2.360363515739658750e-03 2.995466434633797803e+01
1.010825752293957325e-01 2.369363515739658643e-03 2.968889420812567437e+01
1.010825752293957325e-01 2.378363515739658970e-03 2.944071245421858407e+01
1.010825752293957325e-01 2.387363515739658864e-03 2.921046179516733332e+01
1.010825752293957325e-01 2.396363515739658757e-03 2.899848367688392159e+01
1.010825752293957325e-01 2.405363515739658651e-03 2.880511795460043345e+01
1.010825752293957325e-01 2.414363515739658544e-03 2.863070258089700815e+01
1.010825752293957325e-01 2.423363515739658872e-03 2.847557330803388709e+01
1.010825752293957325e-01 2.432363515739658765e-03 2.834006340471884755e+01
1.010825752293957325e-01 2.441363515739658659e-03 2.822450338729660757e+01
1.010825752293957325e-01 2.450363515739658986e-03 2.812922076554528417e+01
1.010825752293957325e-01 2.459363515739658879e-03 2.805453980282916859e+01
1.010825752293957325e-01 2.468363515739658773e-03 2.800078131708929163e+01
1.010825752293957325e-01 2.477363515739658666e-03 2.796826236476115923e+01
1.010825752293957325e-01 2.486363515739658560e-03 2.795729620056462750e+01
1.010825752293957325e-01 2.495363515739658887e-03 2.796819199037426529e+01
1.010825752293957325e-01 2.504363515739658781e-03 2.800125461622721446e+01
1.010825752293957325e-01 2.513363515739658674e-03 2.805678472774312127e+01
1.010825752293957325e-01 2.522363515739659001e-03 2.813507828600259586e+01
1.010825752293957325e-01 2.531363515739658895e-03 2.823642672891557481e+01
1.010825752293957325e-01 2.540363515739658788e-03 2.836111643598016485e+01
1.010825752293957325e-01 2.549363515739658682e-03 2.850942920903597155e+01
1.010825752293957325e-01 2.558363515739658575e-03 2.868164175863032028e+01
1.010825752293957325e-01 2.567363515739658902e-03 2.887802573348207602e+01
1.010825752293957325e-01 2.576363515739658796e-03 2.909884764834967541e+01
1.010825752293957325e-01 2.585363515739658689e-03 2.934436882238728117e+01
1.010825752293957325e-01 2.594363515739659017e-03 2.961484532730540309e+01
1.010825752293957325e-01 2.603363515739658910e-03 2.991052794495553258e+01
1.010825752293957325e-01 2.612363515739658804e-03 3.023166213386579670e+01
1.010825752293957325e-01 2.621363515739658697e-03 3.057848800421706414e+01
1.010825752293957325e-01 2.630363515739658591e-03 3.095124030077036537e+01
1.010825752293957325e-01 2.639363515739658918e-03 3.135014839333101122e+01
1.010825752293957325e-01 2.648363515739658811e-03 3.177543627417648509e+01
1.010825752293957325e-01 2.657363515739658705e-03 3.222732256360475844e+01
1.010825752293957325e-01 2.666363515739659032e-03 3.270602051419368195e+01
1.010825752293957325e-01 2.675363515739658925e-03 3.321173803481750042e+01
1.010825752293957325e-01 2.684363515739658819e-03 3.374467770616544726e+01
1.010825752293957325e-01 2.693363515739658712e-03 3.430503680728278937e+01
1.010825752293957325e-01 2.702363515739658606e-03 3.489300729977534843e+01
1.010825752293957325e-01 2.711363515739658933e-03 3.550877601848392828e+01
1.010825752293957325e-01 2.720363515739658827e-03 3.615252450762071135e+01
1.010825752293957325e-01 2.729363515739658720e-03 3.682442917898541168e+01
1.010825752293957325e-01 2.738363515739659047e-03 3.752466132990835490e+01
1.010825752293957325e-01 2.747363515739658941e-03 3.825338718955626405e+01
1.010825752293957325e-01 2.756363515739658834e-03 3.901076796728770546e+01
1.010825752293957325e-01 2.765363515739658728e-03 3.979695990390533211e+01
1.010825752293957325e-01 2.774363515739658621e-03 4.061211432469943361e+01
1.010825752293957325e-01 2.783363515739658949e-03 4.145637768335248552e+01
1.010825752293957325e-01 2.792363515739658842e-03 4.232989163694904278e+01
1.010825752293957325e-01 2.801363515739658736e-03 4.323279307948681094e+01
1.010825752293957325e-01 2.810363515739659063e-03 4.416521420099789452e+01
1.010825752293957325e-01 2.819363515739658956e-03 4.512728258232320400e+01
1.010825752293957325e-01 2.828363515739658850e-03 4.611912117366810548e+01
1.010825752293957325e-01 2.837363515739658743e-03 4.714084842661875996e+01
1.010825752293957325e-01 2.846363515739658637e-03 4.819257831936246816e+01
1.010825752293957325e-01 2.855363515739658964e-03 4.927442038688261050e+01
1.010825752293957325e-01 2.864363515739658857e-03 5.038647984365329080e+01


==> anc/DayaBay_DetectorModel_Edep_to_avgErec.txt <==
# Model of P(avgE_rec; E_dep) for the Daya Bay antineutrino detectors
#
# The model is provided as the probability distribution for a positron
# which deposits an energy E_dep in the scintillator to result in a
# average reconstructed energy of avgE_rec.
#
# The model is described in the Appendix of:
# "Measurement of electron antineutrino oscillation based on 1230 days of operation of the Daya Bay experiment"
#
# The model accounts for nonlinear light emission of the scintillator
# and nonlinear charge response of the PMTs and readout electronics.
#
# P(avgE_rec; E_dep) is provided as a function F which gives the ratio
# avgE_rec/E_dep versus E_dep.  The function is sampled at 10 keV
# intervals from 0.5 MeV to 12 MeV.
#
# E_dep[MeV] avgE_rec/E_dep
0.50   1.020842
0.51   1.019424
0.52   1.018005
0.53   1.016586
0.54   1.015168
0.55   1.013749
0.56   1.012330
0.57   1.010911
0.58   1.009493
0.59   1.008074
0.60   1.006655
0.61   1.005237
0.62   1.003818
0.63   1.002399
0.64   1.000981
0.65   0.999562
0.66   0.998143
0.67   0.996724
0.68   0.995306
0.69   0.993887
0.70   0.992468
0.71   0.991050
0.72   0.989631
0.73   0.988212
0.74   0.986794
0.75   0.985375
0.76   0.983956
0.77   0.982537
0.78   0.981119
0.79   0.979700
0.80   0.978281
0.81   0.976863
0.82   0.975444
0.83   0.974025
0.84   0.972607
0.85   0.971188
0.86   0.969769
0.87   0.968350
0.88   0.966932
0.89   0.965513
0.90   0.964094
0.91   0.962676
0.92   0.961257
0.93   0.959838
0.94   0.958420
0.95   0.957001
0.96   0.955582
0.97   0.954163
0.98   0.952745
0.99   0.951326
1.00   0.949907
1.01   0.948489
1.02   0.947070
1.03   0.945651
1.04   0.944233
1.05   0.943518
1.06   0.943858
1.07   0.944198
1.08   0.944845
1.09   0.945492
1.10   0.946208
1.11   0.946969
1.12   0.947738
1.13   0.948540
1.14   0.949341
1.15   0.950152
1.16   0.950965
1.17   0.951781
1.18   0.952599
1.19   0.953417
1.20   0.954224
1.21   0.955031
1.22   0.955831
1.23   0.956627
1.24   0.957419
1.25   0.958197
1.26   0.958976
1.27   0.959740
1.28   0.960500
1.29   0.961253
1.30   0.961992
1.31   0.962732
1.32   0.963450
1.33   0.964169
1.34   0.964875
1.35   0.965571
1.36   0.966264
1.37   0.966939
1.38   0.967615
1.39   0.968273
1.40   0.968926
1.41   0.969571
1.42   0.970203
1.43   0.970836
1.44   0.971447
1.45   0.972059
1.46   0.972659
1.47   0.973250
1.48   0.973838
1.49   0.974410
1.50   0.974982
1.51   0.975539
1.52   0.976092
1.53   0.976637
1.54   0.977172
1.55   0.977706
1.56   0.978223
1.57   0.978739
1.58   0.979245
1.59   0.979745
1.60   0.980241
1.61   0.980724
1.62   0.981207
1.63   0.981677
1.64   0.982144
1.65   0.982605
1.66   0.983056
1.67   0.983508
1.68   0.983945
1.69   0.984381
1.70   0.984810
1.71   0.985232
1.72   0.985652
1.73   0.986061
1.74   0.986470
1.75   0.986868
1.76   0.987264
1.77   0.987655
1.78   0.988037
1.79   0.988420
1.80   0.988791
1.81   0.989162
1.82   0.989525
1.83   0.989884
1.84   0.990241
1.85   0.990588
1.86   0.990936
1.87   0.991275
1.88   0.991611
1.89   0.991944
1.90   0.992270
1.91   0.992596
1.92   0.992912
1.93   0.993228
1.94   0.993538
1.95   0.993845
1.96   0.994149
1.97   0.994446
1.98   0.994743
1.99   0.995032
2.00   0.995320
2.01   0.995604
2.02   0.995883
2.03   0.996162
2.04   0.996432
2.05   0.996703
2.06   0.996968
2.07   0.997231
2.08   0.997491
2.09   0.997746
2.10   0.998000
2.11   0.998248
2.12   0.998495
2.13   0.998739
2.14   0.998979
2.15   0.999218
2.16   0.999450
2.17   0.999683
2.18   0.999911
2.19   1.000137
2.20   1.000361
2.21   1.000580
2.22   1.000799
2.23   1.001013
2.24   1.001226
2.25   1.001437
2.26   1.001643
2.27   1.001850
2.28   1.002051
2.29   1.002252
2.30   1.002449
2.31   1.002645
2.32   1.002839
2.33   1.003029
2.34   1.003219
2.35   1.003404
2.36   1.003589
2.37   1.003772
2.38   1.003951
2.39   1.004131
2.40   1.004306
2.41   1.004480
2.42   1.004652
2.43   1.004822
2.44   1.004991
2.45   1.005157
2.46   1.005322
2.47   1.005484
2.48   1.005645
2.49   1.005805
2.50   1.005962
2.51   1.006118
2.52   1.006271
2.53   1.006424
2.54   1.006574
2.55   1.006723
2.56   1.006871
2.57   1.007016
2.58   1.007161
2.59   1.007302
2.60   1.007443
2.61   1.007583
2.62   1.007720
2.63   1.007858
2.64   1.007991
2.65   1.008125
2.66   1.008257
2.67   1.008387
2.68   1.008517
2.69   1.008644
2.70   1.008771
2.71   1.008896
2.72   1.009020
2.73   1.009142
2.74   1.009263
2.75   1.009384
2.76   1.009501
2.77   1.009619
2.78   1.009735
2.79   1.009850
2.80   1.009964
2.81   1.010076
2.82   1.010188
2.83   1.010298
2.84   1.010407
2.85   1.010516
2.86   1.010622
2.87   1.010729
2.88   1.010833
2.89   1.010937
2.90   1.011040
2.91   1.011141
2.92   1.011242
2.93   1.011342
2.94   1.011441
2.95   1.011538
2.96   1.011635
2.97   1.011731
2.98   1.011826
2.99   1.011920
3.00   1.012013
3.01   1.012105
3.02   1.012196
3.03   1.012287
3.04   1.012376
3.05   1.012465
3.06   1.012553
3.07   1.012640
3.08   1.012726
3.09   1.012811
3.10   1.012895
3.11   1.012980
3.12   1.013062
3.13   1.013144
3.14   1.013226
3.15   1.013306
3.16   1.013386
3.17   1.013465
3.18   1.013544
3.19   1.013621
3.20   1.013698
3.21   1.013775
3.22   1.013850
3.23   1.013925
3.24   1.013999
3.25   1.014073
3.26   1.014145
3.27   1.014217
3.28   1.014289
3.29   1.014360
3.30   1.014430
3.31   1.014500
3.32   1.014569
3.33   1.014637
3.34   1.014705
3.35   1.014773
3.36   1.014839
3.37   1.014905
3.38   1.014970
3.39   1.015035
3.40   1.015100
3.41   1.015163
3.42   1.015227
3.43   1.015289
3.44   1.015352
3.45   1.015413
3.46   1.015474
3.47   1.015535
3.48   1.015595
3.49   1.015655
3.50   1.015714
3.51   1.015772
3.52   1.015831
3.53   1.015888
3.54   1.015946
3.55   1.016002
3.56   1.016058
3.57   1.016114
3.58   1.016170
3.59   1.016225
3.60   1.016279
3.61   1.016333
3.62   1.016387
3.63   1.016440
3.64   1.016493
3.65   1.016545
3.66   1.016597
3.67   1.016648
3.68   1.016699
3.69   1.016750
3.70   1.016800
3.71   1.016850
3.72   1.016899
3.73   1.016949
3.74   1.016997
3.75   1.017046
3.76   1.017094
3.77   1.017141
3.78   1.017189
3.79   1.017236
3.80   1.017282
3.81   1.017329
3.82   1.017374
3.83   1.017420
3.84   1.017465
3.85   1.017510
3.86   1.017555
3.87   1.017599
3.88   1.017643
3.89   1.017686
3.90   1.017730
3.91   1.017773
3.92   1.017815
3.93   1.017858
3.94   1.017900
3.95   1.017942
3.96   1.017983
3.97   1.018024
3.98   1.018065
3.99   1.018106
4.00   1.018146
4.01   1.018186
4.02   1.018226
4.03   1.018265
4.04   1.018305
4.05   1.018344
4.06   1.018382
4.07   1.018421
4.08   1.018459
4.09   1.018497
4.10   1.018535
4.11   1.018572
4.12   1.018609
4.13   1.018646
4.14   1.018683
4.15   1.018719
4.16   1.018756
4.17   1.018792
4.18   1.018828
4.19   1.018863
4.20   1.018898
4.21   1.018934
4.22   1.018968
4.23   1.019003
4.24   1.019038
4.25   1.019072
4.26   1.019106
4.27   1.019140
4.28   1.019173
4.29   1.019207
4.30   1.019240
4.31   1.019273
4.32   1.019306
4.33   1.019339
4.34   1.019371
4.35   1.019403
4.36   1.019436
4.37   1.019467
4.38   1.019499
4.39   1.019531
4.40   1.019562
4.41   1.019593
4.42   1.019624
4.43   1.019655
4.44   1.019685
4.45   1.019716
4.46   1.019746
4.47   1.019776
4.48   1.019806
4.49   1.019836
4.50   1.019866
4.51   1.019895
4.52   1.019925
4.53   1.019954
4.54   1.019983
4.55   1.020012
4.56   1.020040
4.57   1.020069
4.58   1.020097
4.59   1.020125
4.60   1.020154
4.61   1.020181
4.62   1.020209
4.63   1.020237
4.64   1.020264
4.65   1.020292
4.66   1.020319
4.67   1.020346
4.68   1.020373
4.69   1.020400
4.70   1.020427
4.71   1.020453
4.72   1.020480
4.73   1.020506
4.74   1.020532
4.75   1.020558
4.76   1.020584
4.77   1.020610
4.78   1.020636
4.79   1.020661
4.80   1.020687
4.81   1.020712
4.82   1.020737
4.83   1.020762
4.84   1.020787
4.85   1.020812
4.86   1.020837
4.87   1.020862
4.88   1.020886
4.89   1.020911
4.90   1.020935
4.91   1.020959
4.92   1.020983
4.93   1.021007
4.94   1.021031
4.95   1.021055
4.96   1.021078
4.97   1.021102
4.98   1.021126
4.99   1.021149
5.00   1.021172
5.01   1.021195
5.02   1.021218
5.03   1.021242
5.04   1.021264
5.05   1.021287
5.06   1.021310
5.07   1.021333
5.08   1.021355
5.09   1.021378
5.10   1.021400
5.11   1.021422
5.12   1.021444
5.13   1.021466
5.14   1.021488
5.15   1.021510
5.16   1.021532
5.17   1.021554
5.18   1.021576
5.19   1.021597
5.20   1.021619
5.21   1.021640
5.22   1.021662
5.23   1.021683
5.24   1.021704
5.25   1.021725
5.26   1.021746
5.27   1.021767
5.28   1.021788
5.29   1.021809
5.30   1.021830
5.31   1.021850
5.32   1.021871
5.33   1.021892
5.34   1.021912
5.35   1.021932
5.36   1.021953
5.37   1.021973
5.38   1.021993
5.39   1.022013
5.40   1.022033
5.41   1.022053
5.42   1.022073
5.43   1.022093
5.44   1.022113
5.45   1.022133
5.46   1.022152
5.47   1.022172
5.48   1.022192
5.49   1.022211
5.50   1.022231
5.51   1.022250
5.52   1.022269
5.53   1.022288
5.54   1.022308
5.55   1.022327
5.56   1.022346
5.57   1.022365
5.58   1.022384
5.59   1.022403
5.60   1.022422
5.61   1.022440
5.62   1.022459
5.63   1.022478
5.64   1.022496
5.65   1.022515
5.66   1.022534
5.67   1.022552
5.68   1.022571
5.69   1.022589
5.70   1.022607
5.71   1.022625
5.72   1.022644
5.73   1.022662
5.74   1.022680
5.75   1.022698
5.76   1.022716
5.77   1.022734
5.78   1.022752
5.79   1.022770
5.80   1.022788
5.81   1.022806
5.82   1.022823
5.83   1.022841
5.84   1.022859
5.85   1.022876
5.86   1.022894
5.87   1.022911
5.88   1.022929
5.89   1.022946
5.90   1.022964
5.91   1.022981
5.92   1.022998
5.93   1.023016
5.94   1.023033
5.95   1.023050
5.96   1.023067
5.97   1.023084
5.98   1.023102
5.99   1.023119
6.00   1.023136
6.01   1.023152
6.02   1.023169
6.03   1.023186
6.04   1.023203
6.05   1.023220
6.06   1.023237
6.07   1.023253
6.08   1.023270
6.09   1.023287
6.10   1.023303
6.11   1.023320
6.12   1.023337
6.13   1.023353
6.14   1.023370
6.15   1.023386
6.16   1.023402
6.17   1.023419
6.18   1.023435
6.19   1.023451
6.20   1.023468
6.21   1.023484
6.22   1.023500
6.23   1.023516
6.24   1.023532
6.25   1.023549
6.26   1.023565
6.27   1.023581
6.28   1.023597
6.29   1.023613
6.30   1.023629
6.31   1.023645
6.32   1.023661
6.33   1.023676
6.34   1.023692
6.35   1.023708
6.36   1.023724
6.37   1.023740
6.38   1.023755
6.39   1.023771
6.40   1.023787
6.41   1.023802
6.42   1.023818
6.43   1.023834
6.44   1.023849
6.45   1.023865
6.46   1.023880
6.47   1.023896
6.48   1.023911
6.49   1.023926
6.50   1.023942
6.51   1.023957
6.52   1.023973
6.53   1.023988
6.54   1.024003
6.55   1.024018
6.56   1.024034
6.57   1.024049
6.58   1.024064
6.59   1.024079
6.60   1.024094
6.61   1.024109
6.62   1.024124
6.63   1.024140
6.64   1.024155
6.65   1.024170
6.66   1.024185
6.67   1.024199
6.68   1.024214
6.69   1.024229
6.70   1.024244
6.71   1.024259
6.72   1.024274
6.73   1.024289
6.74   1.024304
6.75   1.024318
6.76   1.024333
6.77   1.024348
6.78   1.024362
6.79   1.024377
6.80   1.024392
6.81   1.024406
6.82   1.024421
6.83   1.024436
6.84   1.024450
6.85   1.024465
6.86   1.024479
6.87   1.024494
6.88   1.024508
6.89   1.024523
6.90   1.024537
6.91   1.024552
6.92   1.024566
6.93   1.024580
6.94   1.024595
6.95   1.024609
6.96   1.024623
6.97   1.024638
6.98   1.024652
6.99   1.024666
7.00   1.024680
7.01   1.024695
7.02   1.024709
7.03   1.024723
7.04   1.024737
7.05   1.024751
7.06   1.024765
7.07   1.024780
7.08   1.024794
7.09   1.024808
7.10   1.024822
7.11   1.024836
7.12   1.024850
7.13   1.024864
7.14   1.024878
7.15   1.024892
7.16   1.024906
7.17   1.024920
7.18   1.024933
7.19   1.024947
7.20   1.024961
7.21   1.024975
7.22   1.024989
7.23   1.025003
7.24   1.025016
7.25   1.025030
7.26   1.025044
7.27   1.025058
7.28   1.025071
7.29   1.025085
7.30   1.025099
7.31   1.025112
7.32   1.025126
7.33   1.025140
7.34   1.025153
7.35   1.025167
7.36   1.025180
7.37   1.025194
7.38   1.025208
7.39   1.025221
7.40   1.025235
7.41   1.025248
7.42   1.025262
7.43   1.025275
7.44   1.025288
7.45   1.025302
7.46   1.025315
7.47   1.025329
7.48   1.025342
7.49   1.025355
7.50   1.025369
7.51   1.025382
7.52   1.025395
7.53   1.025409
7.54   1.025422
7.55   1.025435
7.56   1.025448
7.57   1.025462
7.58   1.025475
7.59   1.025488
7.60   1.025501
7.61   1.025514
7.62   1.025528
7.63   1.025541
7.64   1.025554
7.65   1.025567
7.66   1.025580
7.67   1.025593
7.68   1.025606
7.69   1.025619
7.70   1.025632
7.71   1.025645
7.72   1.025658
7.73   1.025671
7.74   1.025684
7.75   1.025697
7.76   1.025710
7.77   1.025723
7.78   1.025736
7.79   1.025749
7.80   1.025762
7.81   1.025775
7.82   1.025788
7.83   1.025800
7.84   1.025813
7.85   1.025826
7.86   1.025839
7.87   1.025852
7.88   1.025864
7.89   1.025877
7.90   1.025890
7.91   1.025903
7.92   1.025915
7.93   1.025928
7.94   1.025941
7.95   1.025953
7.96   1.025966
7.97   1.025979
7.98   1.025991
7.99   1.026004
8.00   1.026016
8.01   1.026029
8.02   1.026042
8.03   1.026054
8.04   1.026067
8.05   1.026079
8.06   1.026092
8.07   1.026104
8.08   1.026117
8.09   1.026129
8.10   1.026142
8.11   1.026154
8.12   1.026167
8.13   1.026179
8.14   1.026191
8.15   1.026204
8.16   1.026216
8.17   1.026229
8.18   1.026241
8.19   1.026253
8.20   1.026266
8.21   1.026278
8.22   1.026290
8.23   1.026303
8.24   1.026315
8.25   1.026327
8.26   1.026339
8.27   1.026352
8.28   1.026364
8.29   1.026376
8.30   1.026388
8.31   1.026400
8.32   1.026413
8.33   1.026425
8.34   1.026437
8.35   1.026449
8.36   1.026461
8.37   1.026473
8.38   1.026485
8.39   1.026498
8.40   1.026510
8.41   1.026522
8.42   1.026534
8.43   1.026546
8.44   1.026558
8.45   1.026570
8.46   1.026582
8.47   1.026594
8.48   1.026606
8.49   1.026618
8.50   1.026630
8.51   1.026642
8.52   1.026654
8.53   1.026666
8.54   1.026678
8.55   1.026689
8.56   1.026701
8.57   1.026713
8.58   1.026725
8.59   1.026737
8.60   1.026749
8.61   1.026761
8.62   1.026772
8.63   1.026784
8.64   1.026796
8.65   1.026808
8.66   1.026819
8.67   1.026831
8.68   1.026843
8.69   1.026855
8.70   1.026866
8.71   1.026878
8.72   1.026890
8.73   1.026901
8.74   1.026913
8.75   1.026925
8.76   1.026936
8.77   1.026948
8.78   1.026960
8.79   1.026971
8.80   1.026983
8.81   1.026994
8.82   1.027006
8.83   1.027018
8.84   1.027029
8.85   1.027041
8.86   1.027052
8.87   1.027064
8.88   1.027075
8.89   1.027087
8.90   1.027098
8.91   1.027110
8.92   1.027121
8.93   1.027133
8.94   1.027144
8.95   1.027155
8.96   1.027167
8.97   1.027178
8.98   1.027190
8.99   1.027201
9.00   1.027212
9.01   1.027224
9.02   1.027235
9.03   1.027246
9.04   1.027258
9.05   1.027269
9.06   1.027280
9.07   1.027292
9.08   1.027303
9.09   1.027314
9.10   1.027325
9.11   1.027337
9.12   1.027348
9.13   1.027359
9.14   1.027370
9.15   1.027381
9.16   1.027393
9.17   1.027404
9.18   1.027415
9.19   1.027426
9.20   1.027437
9.21   1.027448
9.22   1.027459
9.23   1.027471
9.24   1.027482
9.25   1.027493
9.26   1.027504
9.27   1.027515
9.28   1.027526
9.29   1.027537
9.30   1.027548
9.31   1.027559
9.32   1.027570
9.33   1.027581
9.34   1.027592
9.35   1.027603
9.36   1.027614
9.37   1.027625
9.38   1.027636
9.39   1.027647
9.40   1.027658
9.41   1.027668
9.42   1.027679
9.43   1.027690
9.44   1.027701
9.45   1.027712
9.46   1.027723
9.47   1.027734
9.48   1.027744
9.49   1.027755
9.50   1.027766
9.51   1.027777
9.52   1.027788
9.53   1.027798
9.54   1.027809
9.55   1.027820
9.56   1.027831
9.57   1.027841
9.58   1.027852
9.59   1.027863
9.60   1.027874
9.61   1.027884
9.62   1.027895
9.63   1.027906
9.64   1.027916
9.65   1.027927
9.66   1.027937
9.67   1.027948
9.68   1.027959
9.69   1.027969
9.70   1.027980
9.71   1.027990
9.72   1.028001
9.73   1.028012
9.74   1.028022
9.75   1.028033
9.76   1.028043
9.77   1.028054
9.78   1.028064
9.79   1.028075
9.80   1.028085
9.81   1.028096
9.82   1.028106
9.83   1.028117
9.84   1.028127
9.85   1.028137
9.86   1.028148
9.87   1.028158
9.88   1.028169
9.89   1.028179
9.90   1.028189
9.91   1.028200
9.92   1.028210
9.93   1.028220
9.94   1.028231
9.95   1.028241
9.96   1.028251
9.97   1.028262
9.98   1.028272
9.99   1.028282
10.00   1.028293
10.01   1.028303
10.02   1.028313
10.03   1.028323
10.04   1.028333
10.05   1.028344
10.06   1.028354
10.07   1.028364
10.08   1.028374
10.09   1.028384
10.10   1.028395
10.11   1.028405
10.12   1.028415
10.13   1.028425
10.14   1.028435
10.15   1.028445
10.16   1.028455
10.17   1.028465
10.18   1.028475
10.19   1.028486
10.20   1.028496
10.21   1.028506
10.22   1.028516
10.23   1.028526
10.24   1.028536
10.25   1.028546
10.26   1.028556
10.27   1.028566
10.28   1.028576
10.29   1.028586
10.30   1.028596
10.31   1.028605
10.32   1.028615
10.33   1.028625
10.34   1.028635
10.35   1.028645
10.36   1.028655
10.37   1.028665
10.38   1.028675
10.39   1.028685
10.40   1.028694
10.41   1.028704
10.42   1.028714
10.43   1.028724
10.44   1.028734
10.45   1.028744
10.46   1.028753
10.47   1.028763
10.48   1.028773
10.49   1.028783
10.50   1.028792
10.51   1.028802
10.52   1.028812
10.53   1.028822
10.54   1.028831
10.55   1.028841
10.56   1.028851
10.57   1.028860
10.58   1.028870
10.59   1.028880
10.60   1.028889
10.61   1.028899
10.62   1.028908
10.63   1.028918
10.64   1.028928
10.65   1.028937
10.66   1.028947
10.67   1.028956
10.68   1.028966
10.69   1.028976
10.70   1.028985
10.71   1.028995
10.72   1.029004
10.73   1.029014
10.74   1.029023
10.75   1.029033
10.76   1.029042
10.77   1.029052
10.78   1.029061
10.79   1.029070
10.80   1.029080
10.81   1.029089
10.82   1.029099
10.83   1.029108
10.84   1.029118
10.85   1.029127
10.86   1.029136
10.87   1.029146
10.88   1.029155
10.89   1.029164
10.90   1.029174
10.91   1.029183
10.92   1.029192
10.93   1.029202
10.94   1.029211
10.95   1.029220
10.96   1.029229
10.97   1.029239
10.98   1.029248
10.99   1.029257
11.00   1.029266
11.01   1.029276
11.02   1.029285
11.03   1.029294
11.04   1.029303
11.05   1.029313
11.06   1.029322
11.07   1.029331
11.08   1.029340
11.09   1.029349
11.10   1.029358
11.11   1.029367
11.12   1.029377
11.13   1.029386
11.14   1.029395
11.15   1.029404
11.16   1.029413
11.17   1.029422
11.18   1.029431
11.19   1.029440
11.20   1.029449
11.21   1.029458
11.22   1.029467
11.23   1.029476
11.24   1.029485
11.25   1.029494
11.26   1.029503
11.27   1.029512
11.28   1.029521
11.29   1.029530
11.30   1.029539
11.31   1.029548
11.32   1.029557
11.33   1.029566
11.34   1.029575
11.35   1.029584
11.36   1.029593
11.37   1.029601
11.38   1.029610
11.39   1.029619
11.40   1.029628
11.41   1.029637
11.42   1.029646
11.43   1.029654
11.44   1.029663
11.45   1.029672
11.46   1.029681
11.47   1.029690
11.48   1.029698
11.49   1.029707
11.50   1.029716
11.51   1.029725
11.52   1.029733
11.53   1.029742
11.54   1.029751
11.55   1.029760
11.56   1.029768
11.57   1.029777
11.58   1.029786
11.59   1.029794
11.60   1.029803
11.61   1.029812
11.62   1.029820
11.63   1.029829
11.64   1.029838
11.65   1.029846
11.66   1.029855
11.67   1.029863
11.68   1.029872
11.69   1.029881
11.70   1.029889
11.71   1.029898
11.72   1.029906
11.73   1.029915
11.74   1.029923
11.75   1.029932
11.76   1.029940
11.77   1.029949
11.78   1.029957
11.79   1.029966
11.80   1.029974
11.81   1.029983
11.82   1.029991
11.83   1.030000
11.84   1.030008
11.85   1.030017
11.86   1.030025
11.87   1.030034
11.88   1.030042
11.89   1.030050
11.90   1.030059
11.91   1.030067
11.92   1.030075
11.93   1.030084
11.94   1.030092
11.95   1.030101
11.96   1.030109
11.97   1.030117
11.98   1.030126
11.99   1.030134
12.00   1.030142

